Asymptotic safety in the Litim-Sannino model at four loops

We consider a four-dimensional $SU(N_c)$ gauge theory coupled to $N_f$ species of color fermions and $N_f^2$ colorless scalars. The quantum field theory possesses a weakly interacting ultraviolet fixed point that we determine from beta functions computed up to four-loop order in the gauge coupling, and up to three-loop order in the Yukawa and quartic scalar couplings. The fixed point has one relevant direction giving rise to asymptotic safety. We compute fixed point values of dimensionless couplings together with the corresponding scaling exponents up to the first three nontrivial orders in Veneziano parameter $\epsilon$, both for infinite and finite number of colors $N_c$. We also consider anomalous dimensions for fields, scalar mass squared, and a class of dimension-three operators. Contrary to previous studies, we take into account possible mixing of the latter and compute eigenvalues of the corresponding matrix. Further, we investigate the size of the conformal window in the Veneziano limit and its dependence on $N_c$.

==> anc/LS433_data.m <==

LSanzats[quantity_,eporder_] := Sum[ cc[quantity,i] ff[quantity,i] ep^i, {i,1,eporder}]

VLrules = {

	(* gauge coupling *)
	cc[alg, 1] -> 26/57, 
	cc[alg, 2] -> (23*(75245 - 13068*Sqrt[23]))/370386, 
 	cc[alg, 3] -> (353747709269 - 71703657432*Sqrt[23] + 5025189312*Zeta[3])/
   2406768228, 

	(* yukawa coupling *)
	cc[aly, 1] -> 4/19, 
 	cc[aly, 2] -> (43549 - 6900*Sqrt[23])/20577, 
 	cc[aly, 3] -> (2893213181 - 580847448*Sqrt[23] + 29734848*Zeta[3])/44569782,

	(* single-trace coupling *)
	cc[alu, 1] -> (-1 + Sqrt[23])/19, 
 	cc[alu, 2] -> (-1476577 + 365825*Sqrt[23])/631028, 
 	cc[alu, 3] -> (-24197965967251 + 5173524931447*Sqrt[23] + 
    205916525568*Zeta[3] - 17159710464*Sqrt[23]*Zeta[3])/282928976136, 

	(* double-trace coupling *)
 	cc[alv, 1] -> (-2*Sqrt[23] + Sqrt[2*(10 + 3*Sqrt[23])])/19, 
 	cc[alv, 2] -> (268229312 - 68836310*Sqrt[23] + 
    46652027*Sqrt[2*(10 + 3*Sqrt[23])] - 9153184*Sqrt[46*(10 + 3*Sqrt[23])])/
   67519996, 
	cc[alv, 3] -> (479791813615522776 - 103064713697904086*Sqrt[23] + 
    74641138195038841*Sqrt[2*(10 + 3*Sqrt[23])] - 
    15585870376520334*Sqrt[46*(10 + 3*Sqrt[23])] + 498710025259776*Zeta[3] - 
    105786975055104*Sqrt[23]*Zeta[3] + 6742118880147456*
     Sqrt[2*(10 + 3*Sqrt[23])]*Zeta[3] - 1374312631206528*
     Sqrt[46*(10 + 3*Sqrt[23])]*Zeta[3])/3239253847781064, 
	  
	(* theta_1 *)
	cc[th1, 2] -> -104/171, 
	cc[th1, 3] -> 2296/3249, 
 	cc[th1, 4] -> (1405590649319 - 281341851912*Sqrt[23] + 
    43551640704*Zeta[3])/15643993482, 
	(* theta_1 subleading *)
	cc[th1, 5] -> (-332171723178065590911 + 69481121379251773778*Sqrt[23] + 
    144263808*(-10394079201 + 3718168642*Sqrt[23])*Zeta[3])/
   (1982266058097702*Sqrt[23]), 

	(* theta_2 *)
	cc[th2, 1] -> 52/19, 
	cc[th2, 2] -> (136601719 - 22783308*Sqrt[23])/4094823, 
	cc[th2, 3] -> (-5*(-547695099865475491 + 111718308712462080*Sqrt[23]))/
   2692813775855538, 
	(* theta_2 subleading *)
	cc[th2, 4] -> (-48815144986090735449196729 + 10178638693189605555668815*Sqrt[23] - 
    81533712*(-8487689235777559 + 1770022232671840*Sqrt[23])*Zeta[3])/
   (157237778487582*(-13 + 4*Sqrt[23])^5), 

	(* theta_3 *)
 	cc[th3, 1] -> (8*Sqrt[20 + 6*Sqrt[23]])/19, 
	cc[th3, 2] -> (2*(45155739 - 9153184*Sqrt[23])*Sqrt[20 + 6*Sqrt[23]])/
   16879999, 
	cc[th3, 3] -> (Sqrt[20 + 6*Sqrt[23]]*(73205713038142585 - 15289473238519518*Sqrt[23] - 
     918044509824*(-7558 + 1497*Sqrt[23])*Zeta[3]))/404906730972633, 
	(* theta_3 subleading *)
	cc[th3, 4] -> (-2916*Sqrt[46*(10 + 3*Sqrt[23])]*
     (-762449836088153 + 34587080169728*Zeta[3]) + 
    828*Sqrt[20 + 6*Sqrt[23]]*(-12772705200518911 + 
      722890238429040*Zeta[3]) + 11449*(-18891211882629370 + 
      3861729821008287*Sqrt[23] + 125856*(-28868325409 + 5308863606*Sqrt[23])*
       Zeta[3]))/69239050996320243, 

	(* theta_4 *)
	cc[th4, 1] -> (16*Sqrt[23])/19, 
	cc[th4, 2] -> (4*(-255832864 + 68248487*Sqrt[23]))/31393643, 
	cc[th4, 3] -> (2*(-174067504271892880236 + 37418532792608300581*
      Sqrt[23]))/278706225801048183, 
	(* theta_4 subleading *)
	cc[th4, 4] -> 
  (-23*(-259166501852414915767211 + 54039741828416229823534*Sqrt[23] + 
     125856*(-166903702280222612 + 34800577044051781*Sqrt[23])*Zeta[3]))/
   (11432149083*(-92 + 13*Sqrt[23])^5),

	(* scalar field *)
	cc[scalar, 1] -> 4/19, 
	cc[scalar, 2] -> 14567/6859 - (2376*Sqrt[23])/6859, 
	cc[scalar, 3] -> 8816623159/133709346 - 753675598/(2476099*Sqrt[23]),

	(* fermion field (Landau gauge) *)
	cc[fermion, 1] -> 11/19, 
	cc[fermion, 2] -> (138463 - 25300*Sqrt[23])/27436,
	cc[fermion, 3] -> (28916539003 - 5874404904*Sqrt[23] + 106643732*Zeta[3])/178279128,

	(* scalar mass squared *)
	cc[mm, 1] -> (4*Sqrt[2*(10 + 3*Sqrt[23])])/19, 
 	cc[mm, 2] -> (45155739*Sqrt[2*(10 + 3*Sqrt[23])] - 9153184*Sqrt[46*(10 + 3*Sqrt[23])])/16879999, 
 	cc[mm, 3] -> (73205713038142585*Sqrt[2*(10 + 3*Sqrt[23])] - 
    15289473238519518*Sqrt[46*(10 + 3*Sqrt[23])] + 
    6938580405249792*Sqrt[2*(10 + 3*Sqrt[23])]*Zeta[3] - 
    1374312631206528*Sqrt[46*(10 + 3*Sqrt[23])]*Zeta[3])/809813461945266,

        (* ghost *)
	cc[ghost, 1] -> -13/38, 
	cc[ghost, 2] -> (-188725 + 33396 Sqrt[23])/54872,
	cc[ghost, 3] -> (1/356558256) (-38849548925 + 7884584928 Sqrt[23] - 
   288694588 Zeta[3]),

        (* gluon *)
	cc[gluon, 1] -> 13/19, 
	cc[gluon, 2] -> (188725 - 33396 Sqrt[23]) /27436,
	cc[gluon, 3] -> 1/178279128 (38849548925 - 7884584928 Sqrt[23] + 288694588 Zeta[3]),

	(* dim-3 operators eigenvalues: order is important *)

	cc[ga1,1] -> cc[scalar,1],
	cc[ga1,2] -> cc[scalar,2],
	cc[ga1,3] -> cc[scalar,3],

	cc[ga2,1] -> - cc[scalar,1],
	cc[ga2,2] -> - cc[scalar,2],
	cc[ga2,3] -> - cc[scalar,3],

	(* non-trivial eigenvalues *) 

	cc[ga3, 1] -> (4*(1 + 2*Sqrt[23]))/19,
	cc[ga3, 2] -> (-2294135 + 606162*Sqrt[23])/157757,
	cc[ga3, 3] -> (-38905599695849 + 8414744602754*Sqrt[23])/70732244034,
	 
	cc[ga4, 1] -> (4*(1 + Sqrt[20 + 6*Sqrt[23]]))/19,
	cc[ga4, 2] -> (2461*(14567 - 2376*Sqrt[23]) + Sqrt[4922*(-7061359720318 + 1475668498887*Sqrt[23])])/16879999,
	cc[ga4, 3] -> (-1556305147316241*Sqrt[46*(291659151589 - 60069104412*Sqrt[23])] + 182759196698379597736*Sqrt[230 + 69*Sqrt[23]] - 6*Sqrt[10 + 3*Sqrt[23]]*(-145820089977801660091 + 124345728*(644203116289 + 134303201498*Sqrt[23])*Zeta[3]) + 2*Sqrt[2]*(-2518898368318901027476 + 66853648187325194019*Sqrt[23] + 373037184*(4030413595675 + 840289710673*Sqrt[23])*Zeta[3]))/(3075314958*(2*Sqrt[10 + 3*Sqrt[23]]*(46698948863 + 9737585357*Sqrt[23]) - Sqrt[2]*(182030654900 + 37955852467*Sqrt[23])))

};

finiteNcrules = {

	ff[alg, 1] -> Nc^2/(-110/19 + Nc^2), 
	ff[alg, 2] -> (2.485 - 0.5344*Nc^2 + Nc^4)/(43.594 - 13.1055*Nc^2 + Nc^4), 
	ff[alg, 3] -> (40.27 + 8.1029*Nc^2 + Nc^4)/(59.731 - 15.278*Nc^2 + Nc^4), 

	ff[aly, 1] -> (-1 + Nc^2)/(-110/19 + Nc^2), 
	ff[aly, 2] -> (1.1847 - 0.9755*Nc^2 + Nc^4)/(40.681 - 12.6906*Nc^2 + Nc^4), 
	ff[aly, 3] -> (32.22 + 6.5201*Nc^2 + Nc^4)/(59.311 - 15.226*Nc^2 + Nc^4), 

	ff[alu, 1] -> (0.04704 - 1.047*Nc^2 + Nc^4)/(0.42822 - 5.86343*Nc^2 + Nc^4), 
	ff[alu, 2] -> (1.545 - 1.0489*Nc^2 + Nc^4)/(41.292 - 12.779*Nc^2 + Nc^4), 
	ff[alu, 3] -> (35.87 + 7.2387*Nc^2 + Nc^4)/(59.77 - 15.284*Nc^2 + Nc^4), 

	ff[alv, 1] -> (0.02905 - 1.02896*Nc^2 + Nc^4)/(0.51143 - 5.87781*Nc^2 + Nc^4), 
	ff[alv, 2] -> (1.0117 - 1.71796*Nc^2 + Nc^4)/(38.2397 - 12.33038*Nc^2 + Nc^4), 
	ff[alv, 3] -> (19.3 + 4.2578*Nc^2 + Nc^4)/(56.311 - 14.8445*Nc^2 + Nc^4),


	ff[th1, 2] -> Nc^2/(-110/19 + Nc^2), 
	ff[th1, 3] -> Nc^2*(Nc^2 - 326/287)/(-110/19+Nc^2)^2,
	ff[th1, 4] -> (Nc^4+10.208 Nc^2+49.182)/(Nc^4-15.234 Nc^2 +59.438),

	ff[th2, 1] -> (Nc^2-1)/(Nc^2-110/19),
	ff[th2, 2] -> (Nc^4-0.8198 Nc^2+0.3255)/(Nc^4-12.667 Nc^2+40.509),
	ff[th2, 3] -> (Nc^4+8.568 Nc^2+44.752)/(Nc^4-15.70 Nc^2+63.068),

	ff[th3, 1] -> (Nc^4-0.3883 Nc^2-0.6036)/(Nc^4-5.2651 Nc^2-3.036),
	ff[th3, 2] -> (Nc^4-1.580 Nc^2+3.753)/(Nc^4-12.767 Nc^2+41.189),
	ff[th3, 3] -> (Nc^4+11.093 Nc^2+48.553)/(Nc^4-15.419 Nc^2+60.863),

	ff[th4, 1] -> (Nc^4-0.7726 Nc^2-0.246)/(Nc^4-5.3923 Nc^2-2.300),
	ff[th4, 2] -> (Nc^4+16.58 Nc^2-11.0)/(Nc^4-13.33 Nc^2+45.33),	 
	ff[th4, 3] -> (Nc^4+61.95 Nc^2+357.)/(Nc^4-15.64 Nc^2+62.73),



	ff[scalar, 1] -> (-1 + Nc^2)/(-110/19 + Nc^2), 
 	ff[scalar, 2] -> (1.265 - 0.8188*Nc^2 + Nc^4)/(41.073 - 12.7472*Nc^2 + Nc^4), 
	ff[scalar, 3] -> (41.458 + 8.310*Nc^2 + Nc^4)/(60.337 - 15.354*Nc^2 + Nc^4),

	ff[fermion, 1] -> (-1 + Nc^2)/(-110/19 + Nc^2), 
 	ff[fermion, 2] -> (3.821 + 0.459*Nc^2 + Nc^4)/(44.414 - 13.218*Nc^2 + Nc^4), 
 	ff[fermion, 3] -> (51.904 + 10.1*Nc^2 + Nc^4)/(61.368 - 15.483*Nc^2 + Nc^4),

	ff[mm, 1] -> (1.677 - 2.678*Nc^2 + Nc^4)/(9.715 - 7.468*Nc^2 + Nc^4), 
 	ff[mm, 2] -> (11.895 + 9.603*Nc^2 + Nc^4)/(46.829 - 13.542*Nc^2 + Nc^4), 
 	ff[mm, 3] -> (253.184 + 47.739*Nc^2 + Nc^4)/(64.53 - 15.868*Nc^2 + Nc^4),
 	
 	ff[ghost, 1] -> Nc^2/(-110/19 + Nc^2), 
 	ff[ghost, 2] -> (3.152 - 0.522*Nc^2 + Nc^4)/(44.395 - 13.217*Nc^2 + Nc^4), 
 	ff[ghost, 3] -> (48.136 + 9.086*Nc^2 + Nc^4)/(61.028 - 15.440*Nc^2 + Nc^4),
 	
 	ff[gluon, 1] -> Nc^2/(-110/19 + Nc^2), 
 	ff[gluon, 2] -> (3.152 - 0.522*Nc^2 + Nc^4)/(44.395 - 13.217*Nc^2 + Nc^4), 
 	ff[gluon, 3] -> (48.136 + 9.086*Nc^2 + Nc^4)/(61.028 - 15.440*Nc^2 + Nc^4),
	
	ff[ga1,1] -> ff[scalar,1],
	ff[ga1,2] -> ff[scalar,2],
	ff[ga1,3] -> ff[scalar,3],

	ff[ga2,1] -> ff[scalar,1],
	ff[ga2,2] -> ff[scalar,2],
	ff[ga2,3] -> ff[scalar,3],

	ff[ga3, 1] -> (-0.26472 - 0.75132*Nc^2 + Nc^4)/ (-2.2999 - 5.39226*Nc^2 + Nc^4), 
	ff[ga3, 2] -> (-0.150 + 5.4775*Nc^2 + Nc^4)/(45.771 - 13.4004*Nc^2 + Nc^4), 
	ff[ga3, 3] -> (149.1 + 27.964*Nc^2 + Nc^4)/ (63.66 - 15.762*Nc^2 + Nc^4),

	ff[ga4, 1] -> (-0.59612 -0.39659*Nc^2 + Nc^4)/(-3.0358 + 5.26509*Nc^2 + Nc^4), 
 	ff[ga4, 2] -> (3.52 - 0.9231*Nc^2 + Nc^4)/ (42.288 - 12.9224*Nc^2 + Nc^4), 
	ff[ga4, 3] -> (50.5 + 10.2996*Nc^2 + Nc^4)/(61.14 - 15.454*Nc^2 + Nc^4)

};

(* a UV fixed point, expansion in epsilon *)

Map[
	(
	FpVL[#] = LSanzats[#,3] /. VLrules /. cc[__]->0 /. ff[__]->1;
  FpBeyondVL[#] = LSanzats[#,3] /. VLrules /. cc[__]->0 /. finiteNcrules ;
  	) &, {alg,aly,alu, alv}];


(* critical exponents *)

(* theta1 starts at ep^2 *)

	FpVL[th1] = LSanzats[th1,4] /. VLrules /. cc[__]->0 /. ff[__]->1;
  FpBeyondVL[th1] = LSanzats[th1,4] /. VLrules /. cc[__]->0 /. finiteNcrules ;


Map[
	(
	FpVL[#] = LSanzats[#,3] /. VLrules /. cc[__]->0 /. ff[__]->1;
  FpBeyondVL[#] = LSanzats[#,3] /. VLrules /. cc[__]->0 /. finiteNcrules ;
  	)&, {th2,th3,th4}];


(* anomalous dimensions of fields *)


Map[
	(
	FpVL[#] = LSanzats[#,3] /. VLrules /. cc[__]->0 /. ff[__]->1;
  FpBeyondVL[#] = LSanzats[#,3] /. VLrules /. cc[__]->0 /. finiteNcrules ;
  	)&, {gluon,ghost,scalar,fermion}];


(* anomalous dimensions of scalar mass squared *)

	FpVL[mm] = LSanzats[mm,3] /. VLrules /. cc[__]->0 /. ff[__]->1;
  FpBeyondVL[mm] = LSanzats[mm,3] /. VLrules /. cc[__]->0 /. finiteNcrules ;

(* eigenvalues of dimension-3 operator anomalous dimension matrix  *)


Map[
	(
	FpVL[#] = LSanzats[#,3] //. VLrules /. cc[__]->0 /. ff[__]->1;
  FpBeyondVL[#] = LSanzats[#,3] //. VLrules /. cc[__]->0 //. finiteNcrules ;
  	)&, {ga1,ga2,ga3,ga4}];



==> anc/LS433_examples.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     94685,       2467]
NotebookOptionsPosition[     90799,       2393]
NotebookOutlinePosition[     91230,       2410]
CellTagsIndexPosition[     91187,       2407]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"SetDirectory", "[", 
  RowBox[{"NotebookDirectory", "[", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.911887368889793*^9, 3.9118873701198397`*^9}, {
  3.9118874038488407`*^9, 3.911887407959504*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"7d612674-14e3-4f93-a454-478d8aec4aa0"],

Cell[BoxData[
 RowBox[{"Get", "[", "\"\<LS433_data.m\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.911878280865378*^9, 3.9118782837935867`*^9}, {
  3.9118874452234783`*^9, 3.911887446167137*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"b2cf133c-069f-4895-a32c-cb9d766a356e"],

Cell[CellGroupData[{

Cell["Formating", "Subsubsection",
 CellChangeTimes->{{3.911879757145215*^9, 3.911879760457205*^9}, {
  3.911974597482484*^9, 
  3.911974598610291*^9}},ExpressionUUID->"8909daf5-a3d3-47f3-8039-\
421e83737659"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"couplings", "=", 
   RowBox[{"{", 
    RowBox[{"alg", ",", "aly", ",", "alu", ",", "alv"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"thetas", "=", 
   RowBox[{"{", 
    RowBox[{"th1", ",", "th2", ",", "th3", ",", "th4"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"gammas", "=", 
   RowBox[{"{", 
    RowBox[{"ga1", ",", "ga2", ",", "ga3", ",", "ga4"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"fields", "=", 
   RowBox[{"{", 
    RowBox[{"scalar", ",", "fermion", ",", "gluon", ",", "ghost"}], "}"}]}], 
  ";"}], "\n"}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.911878302435895*^9, 3.911878319642147*^9}, 
   3.911879751193667*^9, {3.911974603739176*^9, 3.911974606386818*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"5dc0830d-cb84-499b-8757-080ceae6e376"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "alg", "]"}], "=", 
   "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(g\)]\)\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "aly", "]"}], "=", 
   "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(y\)]\)\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "alu", "]"}], "=", 
   "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(u\)]\)\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "alv", "]"}], "=", 
   "\"\<\!\(\*SubscriptBox[\(\[Alpha]\), \(v\)]\)\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "ep", "]"}], "=", "\"\<\[Epsilon]\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "Nc", "]"}], "=", 
   "\"\<\!\(\*SubscriptBox[\(N\), \(c\)]\)\>\""}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.911878387497767*^9, 3.9118784244561996`*^9}, 
   3.9118787480451527`*^9, 3.911879751193965*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"bc0ff912-f1f2-4f92-9b90-4de6e24eec51"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "scalar", "]"}], "=", "\"\<\[Phi]\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "fermion", "]"}], "=", "\"\<\[Psi]\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "gluon", "]"}], "=", "\"\<G\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Format", "[", "ghost", "]"}], "=", "\"\<c\>\""}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Format", "[", "mm", "]"}], "=", 
    "\"\<\!\(\*SuperscriptBox[\(m\), \(2\)]\)\>\""}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "ga1", "]"}], "=", 
   "\"\<\!\(\*SubscriptBox[\(\[Gamma]\), \(1\)]\)\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "ga2", "]"}], "=", 
   "\"\<\!\(\*SubscriptBox[\(\[Gamma]\), \(2\)]\)\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "ga3", "]"}], "=", 
   "\"\<\!\(\*SubscriptBox[\(\[Gamma]\), \(3\)]\)\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "ga4", "]"}], "=", 
   "\"\<\!\(\*SubscriptBox[\(\[Gamma]\), \(4\)]\)\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "th1", "]"}], "=", 
   "\"\<\!\(\*SubscriptBox[\(\[Theta]\), \(1\)]\)\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "th2", "]"}], "=", 
   "\"\<\!\(\*SubscriptBox[\(\[Theta]\), \(2\)]\)\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "th3", "]"}], "=", 
   "\"\<\!\(\*SubscriptBox[\(\[Theta]\), \(3\)]\)\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Format", "[", "th4", "]"}], "=", 
   "\"\<\!\(\*SubscriptBox[\(\[Theta]\), \(4\)]\)\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Format", "[", 
   RowBox[{"ff", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], "]"}], ":=", " ", 
  SubsuperscriptBox["f", "x", 
   RowBox[{"\"\<(\>\"", " ", "<>", " ", 
    RowBox[{"ToString", "[", "y", "]"}], "<>", "\"\<)\>\""}]]}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.9118785716637*^9, 3.9118785980302773`*^9}, {
   3.911879585627421*^9, 3.911879647659827*^9}, 3.91187975119425*^9, {
   3.911880693728199*^9, 3.911880745664426*^9}, {3.9119746117010803`*^9, 
   3.9119746244844723`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"a06c3cff-d356-4402-96ab-117b70d4e012"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Fixed-points and anomalous dimensions (Veneziano Limit) ", \
"Subsubsection",
 CellChangeTimes->{{3.911879771633259*^9, 
  3.9118797958568497`*^9}},ExpressionUUID->"8fffa9da-9c38-4ea4-a3bb-\
70b7ef4d153a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"cc", ",", 
      RowBox[{"N", "[", 
       RowBox[{"FpVL", "[", "cc", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"cc", ",", "couplings"}], "}"}]}], "]"}], "//", 
  RowBox[{
   RowBox[{"Grid", "[", 
    RowBox[{"#", ",", 
     RowBox[{"Frame", "\[Rule]", "All"}]}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.9118783311764517`*^9, 3.911878378906413*^9}, {
  3.911878434050077*^9, 3.911878459893416*^9}, {3.911879686154448*^9, 
  3.911879687066437*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"f1843ef3-1752-420d-8436-fb34bad08d42"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {
      FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(g\\)]\\)\"\>",
       TraditionalForm], 
      RowBox[{
       RowBox[{"6.6103631986168585`", " ", 
        SuperscriptBox[
         FormBox["\<\"\[Epsilon]\"\>",
          TraditionalForm], "3"]}], "+", 
       RowBox[{"0.7807549260151189`", " ", 
        SuperscriptBox[
         FormBox["\<\"\[Epsilon]\"\>",
          TraditionalForm], "2"]}], "+", 
       RowBox[{"0.45614035087719296`", " ", 
        FormBox["\<\"\[Epsilon]\"\>",
         TraditionalForm]}]}]},
     {
      FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(y\\)]\\)\"\>",
       TraditionalForm], 
      RowBox[{
       RowBox[{"3.2153995940266373`", " ", 
        SuperscriptBox[
         FormBox["\<\"\[Epsilon]\"\>",
          TraditionalForm], "3"]}], "+", 
       RowBox[{"0.5082258098431375`", " ", 
        SuperscriptBox[
         FormBox["\<\"\[Epsilon]\"\>",
          TraditionalForm], "2"]}], "+", 
       RowBox[{"0.21052631578947367`", " ", 
        FormBox["\<\"\[Epsilon]\"\>",
         TraditionalForm]}]}]},
     {
      FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(u\\)]\\)\"\>",
       TraditionalForm], 
      RowBox[{
       RowBox[{"2.693213002101023`", " ", 
        SuperscriptBox[
         FormBox["\<\"\[Epsilon]\"\>",
          TraditionalForm], "3"]}], "+", 
       RowBox[{"0.44032605053321777`", " ", 
        SuperscriptBox[
         FormBox["\<\"\[Epsilon]\"\>",
          TraditionalForm], "2"]}], "+", 
       RowBox[{"0.1997806064901431`", " ", 
        FormBox["\<\"\[Epsilon]\"\>",
         TraditionalForm]}]}]},
     {
      FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(v\\)]\\)\"\>",
       TraditionalForm], 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"4.313171091768385`", " ", 
         SuperscriptBox[
          FormBox["\<\"\[Epsilon]\"\>",
           TraditionalForm], "3"]}]}], "-", 
       RowBox[{"0.6317842680171508`", " ", 
        SuperscriptBox[
         FormBox["\<\"\[Epsilon]\"\>",
          TraditionalForm], "2"]}], "-", 
       RowBox[{"0.13725019708059746`", " ", 
        FormBox["\<\"\[Epsilon]\"\>",
         TraditionalForm]}]}]}
    },
    AutoDelete->False,
    GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.91187833297342*^9, {3.9118783747658033`*^9, 3.911878379325612*^9}, {
   3.911878425915983*^9, 3.911878461223497*^9}, 3.911887459022715*^9, {
   3.911974629404648*^9, 3.911974636885809*^9}, 3.911978984092905*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"aa730599-d0f7-4704-8f7d-574296d3805c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Join", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"cc", ",", 
        RowBox[{"N", "[", 
         RowBox[{"FpVL", "[", "cc", "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"cc", ",", "fields"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"mm", ",", 
       RowBox[{"N", "[", 
        RowBox[{"FpVL", "[", "mm", "]"}], "]"}]}], "}"}], "}"}]}], "]"}], "//", 
  RowBox[{
   RowBox[{"Grid", "[", 
    RowBox[{"#", ",", 
     RowBox[{"Frame", "\[Rule]", "All"}]}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.9118795419958467`*^9, 3.9118795462776213`*^9}, {
  3.911885977802643*^9, 3.911886012289205*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"228ca95e-668b-4da1-89af-4d9689573ae5"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {
      FormBox["\<\"\[Phi]\"\>",
       TraditionalForm], 
      RowBox[{
       RowBox[{"2.471053675420613`", " ", 
        SuperscriptBox[
         FormBox["\<\"\[Epsilon]\"\>",
          TraditionalForm], "3"]}], "+", 
       RowBox[{"0.46247329065592324`", " ", 
        SuperscriptBox[
         FormBox["\<\"\[Epsilon]\"\>",
          TraditionalForm], "2"]}], "+", 
       RowBox[{"0.21052631578947367`", " ", 
        FormBox["\<\"\[Epsilon]\"\>",
         TraditionalForm]}]}]},
     {
      FormBox["\<\"\[Psi]\"\>",
       TraditionalForm], 
      RowBox[{
       RowBox[{"4.8916248789554055`", " ", 
        SuperscriptBox[
         FormBox["\<\"\[Epsilon]\"\>",
          TraditionalForm], "3"]}], "+", 
       RowBox[{"0.6243061109559779`", " ", 
        SuperscriptBox[
         FormBox["\<\"\[Epsilon]\"\>",
          TraditionalForm], "2"]}], "+", 
       RowBox[{"0.5789473684210527`", " ", 
        FormBox["\<\"\[Epsilon]\"\>",
         TraditionalForm]}]}]},
     {
      FormBox["\<\"G\"\>",
       TraditionalForm], 
      RowBox[{
       RowBox[{"7.759939803337334`", " ", 
        SuperscriptBox[
         FormBox["\<\"\[Epsilon]\"\>",
          TraditionalForm], "3"]}], "+", 
       RowBox[{"1.0410923767111981`", " ", 
        SuperscriptBox[
         FormBox["\<\"\[Epsilon]\"\>",
          TraditionalForm], "2"]}], "+", 
       RowBox[{"0.6842105263157895`", " ", 
        FormBox["\<\"\[Epsilon]\"\>",
         TraditionalForm]}]}]},
     {
      FormBox["\<\"c\"\>",
       TraditionalForm], 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"3.879969901668667`", " ", 
         SuperscriptBox[
          FormBox["\<\"\[Epsilon]\"\>",
           TraditionalForm], "3"]}]}], "-", 
       RowBox[{"0.5205461883555991`", " ", 
        SuperscriptBox[
         FormBox["\<\"\[Epsilon]\"\>",
          TraditionalForm], "2"]}], "-", 
       RowBox[{"0.34210526315789475`", " ", 
        FormBox["\<\"\[Epsilon]\"\>",
         TraditionalForm]}]}]},
     {
      FormBox["\<\"\\!\\(\\*SuperscriptBox[\\(m\\), \\(2\\)]\\)\"\>",
       TraditionalForm], 
      RowBox[{
       RowBox[{"2.5684333863138136`", " ", 
        SuperscriptBox[
         FormBox["\<\"\[Epsilon]\"\>",
          TraditionalForm], "3"]}], "+", 
       RowBox[{"0.5207359618524795`", " ", 
        SuperscriptBox[
         FormBox["\<\"\[Epsilon]\"\>",
          TraditionalForm], "2"]}], "+", 
       RowBox[{"1.4702966951777023`", " ", 
        FormBox["\<\"\[Epsilon]\"\>",
         TraditionalForm]}]}]}
    },
    AutoDelete->False,
    GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.9118804364545*^9, {3.911886004305122*^9, 3.911886012869718*^9}, 
   3.911887459839123*^9, 3.91197463789441*^9, 3.9119789841962967`*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"b1896d89-4e2d-4f06-9a45-8f615bda89a0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"cc", ",", 
      RowBox[{"N", "[", 
       RowBox[{"FpVL", "[", "cc", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"cc", ",", "thetas"}], "}"}]}], "]"}], "//", 
  RowBox[{
   RowBox[{"Grid", "[", 
    RowBox[{"#", ",", 
     RowBox[{"Frame", "\[Rule]", "All"}]}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.911879559555621*^9, 3.911879560733069*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"92b04f9e-2531-47a7-9771-df53014cd49c"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {
      FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Theta]\\), \\(1\\)]\\)\"\>",
       TraditionalForm], 
      RowBox[{
       RowBox[{"6.946696671119291`", " ", 
        SuperscriptBox[
         FormBox["\<\"\[Epsilon]\"\>",
          TraditionalForm], "4"]}], "+", 
       RowBox[{"0.7066789781471222`", " ", 
        SuperscriptBox[
         FormBox["\<\"\[Epsilon]\"\>",
          TraditionalForm], "3"]}], "-", 
       RowBox[{"0.6081871345029239`", " ", 
        SuperscriptBox[
         FormBox["\<\"\[Epsilon]\"\>",
          TraditionalForm], "2"]}]}]},
     {
      FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Theta]\\), \\(2\\)]\\)\"\>",
       TraditionalForm], 
      RowBox[{
       RowBox[{"22.119823728402892`", " ", 
        SuperscriptBox[
         FormBox["\<\"\[Epsilon]\"\>",
          TraditionalForm], "3"]}], "+", 
       RowBox[{"6.675944793769386`", " ", 
        SuperscriptBox[
         FormBox["\<\"\[Epsilon]\"\>",
          TraditionalForm], "2"]}], "+", 
       RowBox[{"2.736842105263158`", " ", 
        FormBox["\<\"\[Epsilon]\"\>",
         TraditionalForm]}]}]},
     {
      FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Theta]\\), \\(3\\)]\\)\"\>",
       TraditionalForm], 
      RowBox[{
       RowBox[{"5.136866772627937`", " ", 
        SuperscriptBox[
         FormBox["\<\"\[Epsilon]\"\>",
          TraditionalForm], "3"]}], "+", 
       RowBox[{"1.0414719237049697`", " ", 
        SuperscriptBox[
         FormBox["\<\"\[Epsilon]\"\>",
          TraditionalForm], "2"]}], "+", 
       RowBox[{"2.9405933903554047`", " ", 
        FormBox["\<\"\[Epsilon]\"\>",
         TraditionalForm]}]}]},
     {
      FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Theta]\\), \\(4\\)]\\)\"\>",
       TraditionalForm], 
      RowBox[{
       RowBox[{"38.64624721266981`", " ", 
        SuperscriptBox[
         FormBox["\<\"\[Epsilon]\"\>",
          TraditionalForm], "3"]}], "+", 
       RowBox[{"9.106987853942062`", " ", 
        SuperscriptBox[
         FormBox["\<\"\[Epsilon]\"\>",
          TraditionalForm], "2"]}], "+", 
       RowBox[{"4.038594967000185`", " ", 
        FormBox["\<\"\[Epsilon]\"\>",
         TraditionalForm]}]}]}
    },
    AutoDelete->False,
    GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], TraditionalForm]], "Output",
 CellChangeTimes->{3.911879561205123*^9, 3.9118796510564833`*^9, 
  3.91188746129537*^9, 3.911974647432828*^9, 3.9119789842328568`*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"d8dee953-0382-43b6-9d5b-66f321fdb018"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"cc", ",", 
      RowBox[{"N", "[", 
       RowBox[{"FpVL", "[", "cc", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"cc", ",", "gammas"}], "}"}]}], "]"}], "//", 
  RowBox[{
   RowBox[{"Grid", "[", 
    RowBox[{"#", ",", 
     RowBox[{"Frame", "\[Rule]", "All"}]}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.91187956793957*^9, 3.911879568851397*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"186e489d-d0d5-470f-b32d-15032c81936e"],

Cell[BoxData[
 FormBox[
  TagBox[GridBox[{
     {
      FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(1\\)]\\)\"\>",
       TraditionalForm], 
      RowBox[{
       RowBox[{"2.471053675420613`", " ", 
        SuperscriptBox[
         FormBox["\<\"\[Epsilon]\"\>",
          TraditionalForm], "3"]}], "+", 
       RowBox[{"0.46247329065592324`", " ", 
        SuperscriptBox[
         FormBox["\<\"\[Epsilon]\"\>",
          TraditionalForm], "2"]}], "+", 
       RowBox[{"0.21052631578947367`", " ", 
        FormBox["\<\"\[Epsilon]\"\>",
         TraditionalForm]}]}]},
     {
      FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(2\\)]\\)\"\>",
       TraditionalForm], 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"2.471053675420613`", " ", 
         SuperscriptBox[
          FormBox["\<\"\[Epsilon]\"\>",
           TraditionalForm], "3"]}]}], "-", 
       RowBox[{"0.46247329065592324`", " ", 
        SuperscriptBox[
         FormBox["\<\"\[Epsilon]\"\>",
          TraditionalForm], "2"]}], "-", 
       RowBox[{"0.21052631578947367`", " ", 
        FormBox["\<\"\[Epsilon]\"\>",
         TraditionalForm]}]}]},
     {
      FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(3\\)]\\)\"\>",
       TraditionalForm], 
      RowBox[{
       RowBox[{"20.501226144714902`", " ", 
        SuperscriptBox[
         FormBox["\<\"\[Epsilon]\"\>",
          TraditionalForm], "3"]}], "+", 
       RowBox[{"3.885189423190631`", " ", 
        SuperscriptBox[
         FormBox["\<\"\[Epsilon]\"\>",
          TraditionalForm], "2"]}], "+", 
       RowBox[{"2.2298237992895658`", " ", 
        FormBox["\<\"\[Epsilon]\"\>",
         TraditionalForm]}]}]},
     {
      FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(4\\)]\\)\"\>",
       TraditionalForm], 
      RowBox[{
       RowBox[{"5.039487061734453`", " ", 
        SuperscriptBox[
         FormBox["\<\"\[Epsilon]\"\>",
          TraditionalForm], "3"]}], "+", 
       RowBox[{"0.9832092525083992`", " ", 
        SuperscriptBox[
         FormBox["\<\"\[Epsilon]\"\>",
          TraditionalForm], "2"]}], "+", 
       RowBox[{"1.680823010967176`", " ", 
        FormBox["\<\"\[Epsilon]\"\>",
         TraditionalForm]}]}]}
    },
    AutoDelete->False,
    GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Grid"], TraditionalForm]], "Output",
 CellChangeTimes->{3.911879569549992*^9, 3.911879651892898*^9, 
  3.911887463853716*^9, 3.9119746499858007`*^9, 3.9119789842591343`*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"bb49de8f-766f-44c3-9dda-879d9d81a768"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"Finite", "-", 
    SubscriptBox["N", "c"]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "8b66a533-db41-4381-b655-2809624321d2"],
 " corrections (approximations)"
}], "Subsubsection",
 CellChangeTimes->{{3.9118798027047987`*^9, 
  3.9118798123926573`*^9}},ExpressionUUID->"1689d670-8e89-42a6-9781-\
c35b980b842b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"finiteNcrules", "//", "TableForm"}]], "Input",
 CellChangeTimes->{{3.911878489231884*^9, 3.911878493439053*^9}, {
  3.911878546278639*^9, 3.911878553303966*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"242e96b0-ca4c-457d-9612-63bcac500366"],

Cell[BoxData[
 FormBox[
  TagBox[
   TagBox[GridBox[{
      {
       RowBox[{
        FormBox[
         SubsuperscriptBox["f", 
          
          FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(g\\)]\\)\"\>",
           
           TraditionalForm], "\<\"(1)\"\>"],
         TraditionalForm], "\[Rule]", 
        FractionBox[
         SuperscriptBox[
          FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
           TraditionalForm], "2"], 
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "2"], "-", 
          FractionBox["110", "19"]}]]}]},
      {
       RowBox[{
        FormBox[
         SubsuperscriptBox["f", 
          
          FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(g\\)]\\)\"\>",
           
           TraditionalForm], "\<\"(2)\"\>"],
         TraditionalForm], "\[Rule]", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "-", 
          RowBox[{"0.5344`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "+", "2.485`"}], 
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "-", 
          RowBox[{"13.1055`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "+", "43.594`"}]]}]},
      {
       RowBox[{
        FormBox[
         SubsuperscriptBox["f", 
          
          FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(g\\)]\\)\"\>",
           
           TraditionalForm], "\<\"(3)\"\>"],
         TraditionalForm], "\[Rule]", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "+", 
          RowBox[{"8.1029`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "+", "40.27`"}], 
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "-", 
          RowBox[{"15.278`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "+", "59.731`"}]]}]},
      {
       RowBox[{
        FormBox[
         SubsuperscriptBox["f", 
          
          FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(y\\)]\\)\"\>",
           
           TraditionalForm], "\<\"(1)\"\>"],
         TraditionalForm], "\[Rule]", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "2"], "-", "1"}], 
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "2"], "-", 
          FractionBox["110", "19"]}]]}]},
      {
       RowBox[{
        FormBox[
         SubsuperscriptBox["f", 
          
          FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(y\\)]\\)\"\>",
           
           TraditionalForm], "\<\"(2)\"\>"],
         TraditionalForm], "\[Rule]", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "-", 
          RowBox[{"0.9755`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "+", "1.1847`"}], 
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "-", 
          RowBox[{"12.6906`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "+", "40.681`"}]]}]},
      {
       RowBox[{
        FormBox[
         SubsuperscriptBox["f", 
          
          FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(y\\)]\\)\"\>",
           
           TraditionalForm], "\<\"(3)\"\>"],
         TraditionalForm], "\[Rule]", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "+", 
          RowBox[{"6.5201`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "+", "32.22`"}], 
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "-", 
          RowBox[{"15.226`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "+", "59.311`"}]]}]},
      {
       RowBox[{
        FormBox[
         SubsuperscriptBox["f", 
          
          FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(u\\)]\\)\"\>",
           
           TraditionalForm], "\<\"(1)\"\>"],
         TraditionalForm], "\[Rule]", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "-", 
          RowBox[{"1.047`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "+", "0.04704`"}], 
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "-", 
          RowBox[{"5.86343`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "+", "0.42822`"}]]}]},
      {
       RowBox[{
        FormBox[
         SubsuperscriptBox["f", 
          
          FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(u\\)]\\)\"\>",
           
           TraditionalForm], "\<\"(2)\"\>"],
         TraditionalForm], "\[Rule]", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "-", 
          RowBox[{"1.0489`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "+", "1.545`"}], 
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "-", 
          RowBox[{"12.779`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "+", "41.292`"}]]}]},
      {
       RowBox[{
        FormBox[
         SubsuperscriptBox["f", 
          
          FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(u\\)]\\)\"\>",
           
           TraditionalForm], "\<\"(3)\"\>"],
         TraditionalForm], "\[Rule]", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "+", 
          RowBox[{"7.2387`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "+", "35.87`"}], 
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "-", 
          RowBox[{"15.284`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "+", "59.77`"}]]}]},
      {
       RowBox[{
        FormBox[
         SubsuperscriptBox["f", 
          
          FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(v\\)]\\)\"\>",
           
           TraditionalForm], "\<\"(1)\"\>"],
         TraditionalForm], "\[Rule]", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "-", 
          RowBox[{"1.02896`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "+", "0.02905`"}], 
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "-", 
          RowBox[{"5.87781`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "+", "0.51143`"}]]}]},
      {
       RowBox[{
        FormBox[
         SubsuperscriptBox["f", 
          
          FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(v\\)]\\)\"\>",
           
           TraditionalForm], "\<\"(2)\"\>"],
         TraditionalForm], "\[Rule]", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "-", 
          RowBox[{"1.71796`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "+", "1.0117`"}], 
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "-", 
          RowBox[{"12.33038`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "+", "38.2397`"}]]}]},
      {
       RowBox[{
        FormBox[
         SubsuperscriptBox["f", 
          
          FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Alpha]\\), \\(v\\)]\\)\"\>",
           
           TraditionalForm], "\<\"(3)\"\>"],
         TraditionalForm], "\[Rule]", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "+", 
          RowBox[{"4.2578`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "+", "19.3`"}], 
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "-", 
          RowBox[{"14.8445`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "+", "56.311`"}]]}]},
      {
       RowBox[{
        FormBox[
         SubsuperscriptBox["f", 
          
          FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Theta]\\), \\(1\\)]\\)\"\>",
           
           TraditionalForm], "\<\"(2)\"\>"],
         TraditionalForm], "\[Rule]", 
        FractionBox[
         SuperscriptBox[
          FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
           TraditionalForm], "2"], 
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "2"], "-", 
          FractionBox["110", "19"]}]]}]},
      {
       RowBox[{
        FormBox[
         SubsuperscriptBox["f", 
          
          FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Theta]\\), \\(1\\)]\\)\"\>",
           
           TraditionalForm], "\<\"(3)\"\>"],
         TraditionalForm], "\[Rule]", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
              TraditionalForm], "2"], "-", 
            FractionBox["326", "287"]}], ")"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
              TraditionalForm], "2"], "-", 
            FractionBox["110", "19"]}], ")"}], "2"]]}]},
      {
       RowBox[{
        FormBox[
         SubsuperscriptBox["f", 
          
          FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Theta]\\), \\(1\\)]\\)\"\>",
           
           TraditionalForm], "\<\"(4)\"\>"],
         TraditionalForm], "\[Rule]", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "+", 
          RowBox[{"10.208`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "+", "49.182`"}], 
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "-", 
          RowBox[{"15.234`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "+", "59.438`"}]]}]},
      {
       RowBox[{
        FormBox[
         SubsuperscriptBox["f", 
          
          FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Theta]\\), \\(2\\)]\\)\"\>",
           
           TraditionalForm], "\<\"(1)\"\>"],
         TraditionalForm], "\[Rule]", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "2"], "-", "1"}], 
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "2"], "-", 
          FractionBox["110", "19"]}]]}]},
      {
       RowBox[{
        FormBox[
         SubsuperscriptBox["f", 
          
          FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Theta]\\), \\(2\\)]\\)\"\>",
           
           TraditionalForm], "\<\"(2)\"\>"],
         TraditionalForm], "\[Rule]", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "-", 
          RowBox[{"0.8198`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "+", "0.3255`"}], 
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "-", 
          RowBox[{"12.667`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "+", "40.509`"}]]}]},
      {
       RowBox[{
        FormBox[
         SubsuperscriptBox["f", 
          
          FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Theta]\\), \\(2\\)]\\)\"\>",
           
           TraditionalForm], "\<\"(3)\"\>"],
         TraditionalForm], "\[Rule]", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "+", 
          RowBox[{"8.568`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "+", "44.752`"}], 
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "-", 
          RowBox[{"15.7`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "+", "63.068`"}]]}]},
      {
       RowBox[{
        FormBox[
         SubsuperscriptBox["f", 
          
          FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Theta]\\), \\(3\\)]\\)\"\>",
           
           TraditionalForm], "\<\"(1)\"\>"],
         TraditionalForm], "\[Rule]", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "-", 
          RowBox[{"0.3883`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "-", "0.6036`"}], 
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "-", 
          RowBox[{"5.2651`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "-", "3.036`"}]]}]},
      {
       RowBox[{
        FormBox[
         SubsuperscriptBox["f", 
          
          FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Theta]\\), \\(3\\)]\\)\"\>",
           
           TraditionalForm], "\<\"(2)\"\>"],
         TraditionalForm], "\[Rule]", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "-", 
          RowBox[{"1.58`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "+", "3.753`"}], 
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "-", 
          RowBox[{"12.767`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "+", "41.189`"}]]}]},
      {
       RowBox[{
        FormBox[
         SubsuperscriptBox["f", 
          
          FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Theta]\\), \\(3\\)]\\)\"\>",
           
           TraditionalForm], "\<\"(3)\"\>"],
         TraditionalForm], "\[Rule]", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "+", 
          RowBox[{"11.093`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "+", "48.553`"}], 
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "-", 
          RowBox[{"15.419`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "+", "60.863`"}]]}]},
      {
       RowBox[{
        FormBox[
         SubsuperscriptBox["f", 
          
          FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Theta]\\), \\(4\\)]\\)\"\>",
           
           TraditionalForm], "\<\"(1)\"\>"],
         TraditionalForm], "\[Rule]", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "-", 
          RowBox[{"0.7726`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "-", "0.246`"}], 
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "-", 
          RowBox[{"5.3923`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "-", "2.3`"}]]}]},
      {
       RowBox[{
        FormBox[
         SubsuperscriptBox["f", 
          
          FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Theta]\\), \\(4\\)]\\)\"\>",
           
           TraditionalForm], "\<\"(2)\"\>"],
         TraditionalForm], "\[Rule]", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "+", 
          RowBox[{"16.58`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "-", "11.`"}], 
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "-", 
          RowBox[{"13.33`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "+", "45.33`"}]]}]},
      {
       RowBox[{
        FormBox[
         SubsuperscriptBox["f", 
          
          FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Theta]\\), \\(4\\)]\\)\"\>",
           
           TraditionalForm], "\<\"(3)\"\>"],
         TraditionalForm], "\[Rule]", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "+", 
          RowBox[{"61.95`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "+", "357.`"}], 
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "-", 
          RowBox[{"15.64`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "+", "62.73`"}]]}]},
      {
       RowBox[{
        FormBox[
         SubsuperscriptBox["f", 
          FormBox["\<\"\[Phi]\"\>",
           TraditionalForm], "\<\"(1)\"\>"],
         TraditionalForm], "\[Rule]", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "2"], "-", "1"}], 
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "2"], "-", 
          FractionBox["110", "19"]}]]}]},
      {
       RowBox[{
        FormBox[
         SubsuperscriptBox["f", 
          FormBox["\<\"\[Phi]\"\>",
           TraditionalForm], "\<\"(2)\"\>"],
         TraditionalForm], "\[Rule]", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "-", 
          RowBox[{"0.8188`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "+", "1.265`"}], 
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "-", 
          RowBox[{"12.7472`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "+", "41.073`"}]]}]},
      {
       RowBox[{
        FormBox[
         SubsuperscriptBox["f", 
          FormBox["\<\"\[Phi]\"\>",
           TraditionalForm], "\<\"(3)\"\>"],
         TraditionalForm], "\[Rule]", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "+", 
          RowBox[{"8.31`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "+", "41.458`"}], 
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "-", 
          RowBox[{"15.354`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "+", "60.337`"}]]}]},
      {
       RowBox[{
        FormBox[
         SubsuperscriptBox["f", 
          FormBox["\<\"\[Psi]\"\>",
           TraditionalForm], "\<\"(1)\"\>"],
         TraditionalForm], "\[Rule]", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "2"], "-", "1"}], 
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "2"], "-", 
          FractionBox["110", "19"]}]]}]},
      {
       RowBox[{
        FormBox[
         SubsuperscriptBox["f", 
          FormBox["\<\"\[Psi]\"\>",
           TraditionalForm], "\<\"(2)\"\>"],
         TraditionalForm], "\[Rule]", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "+", 
          RowBox[{"0.459`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "+", "3.821`"}], 
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "-", 
          RowBox[{"13.218`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "+", "44.414`"}]]}]},
      {
       RowBox[{
        FormBox[
         SubsuperscriptBox["f", 
          FormBox["\<\"\[Psi]\"\>",
           TraditionalForm], "\<\"(3)\"\>"],
         TraditionalForm], "\[Rule]", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "+", 
          RowBox[{"10.1`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "+", "51.904`"}], 
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "-", 
          RowBox[{"15.483`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "+", "61.368`"}]]}]},
      {
       RowBox[{
        FormBox[
         SubsuperscriptBox["f", 
          FormBox["\<\"\\!\\(\\*SuperscriptBox[\\(m\\), \\(2\\)]\\)\"\>",
           TraditionalForm], "\<\"(1)\"\>"],
         TraditionalForm], "\[Rule]", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "-", 
          RowBox[{"2.678`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "+", "1.677`"}], 
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "-", 
          RowBox[{"7.468`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "+", "9.715`"}]]}]},
      {
       RowBox[{
        FormBox[
         SubsuperscriptBox["f", 
          FormBox["\<\"\\!\\(\\*SuperscriptBox[\\(m\\), \\(2\\)]\\)\"\>",
           TraditionalForm], "\<\"(2)\"\>"],
         TraditionalForm], "\[Rule]", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "+", 
          RowBox[{"9.603`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "+", "11.895`"}], 
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "-", 
          RowBox[{"13.542`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "+", "46.829`"}]]}]},
      {
       RowBox[{
        FormBox[
         SubsuperscriptBox["f", 
          FormBox["\<\"\\!\\(\\*SuperscriptBox[\\(m\\), \\(2\\)]\\)\"\>",
           TraditionalForm], "\<\"(3)\"\>"],
         TraditionalForm], "\[Rule]", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "+", 
          RowBox[{"47.739`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "+", "253.184`"}], 
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "-", 
          RowBox[{"15.868`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "+", "64.53`"}]]}]},
      {
       RowBox[{
        FormBox[
         SubsuperscriptBox["f", 
          FormBox["\<\"c\"\>",
           TraditionalForm], "\<\"(1)\"\>"],
         TraditionalForm], "\[Rule]", 
        FractionBox[
         SuperscriptBox[
          FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
           TraditionalForm], "2"], 
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "2"], "-", 
          FractionBox["110", "19"]}]]}]},
      {
       RowBox[{
        FormBox[
         SubsuperscriptBox["f", 
          FormBox["\<\"c\"\>",
           TraditionalForm], "\<\"(2)\"\>"],
         TraditionalForm], "\[Rule]", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "-", 
          RowBox[{"0.522`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "+", "3.152`"}], 
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "-", 
          RowBox[{"13.217`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "+", "44.395`"}]]}]},
      {
       RowBox[{
        FormBox[
         SubsuperscriptBox["f", 
          FormBox["\<\"c\"\>",
           TraditionalForm], "\<\"(3)\"\>"],
         TraditionalForm], "\[Rule]", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "+", 
          RowBox[{"9.086`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "+", "48.136`"}], 
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "-", 
          RowBox[{"15.44`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "+", "61.028`"}]]}]},
      {
       RowBox[{
        FormBox[
         SubsuperscriptBox["f", 
          FormBox["\<\"G\"\>",
           TraditionalForm], "\<\"(1)\"\>"],
         TraditionalForm], "\[Rule]", 
        FractionBox[
         SuperscriptBox[
          FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
           TraditionalForm], "2"], 
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "2"], "-", 
          FractionBox["110", "19"]}]]}]},
      {
       RowBox[{
        FormBox[
         SubsuperscriptBox["f", 
          FormBox["\<\"G\"\>",
           TraditionalForm], "\<\"(2)\"\>"],
         TraditionalForm], "\[Rule]", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "-", 
          RowBox[{"0.522`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "+", "3.152`"}], 
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "-", 
          RowBox[{"13.217`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "+", "44.395`"}]]}]},
      {
       RowBox[{
        FormBox[
         SubsuperscriptBox["f", 
          FormBox["\<\"G\"\>",
           TraditionalForm], "\<\"(3)\"\>"],
         TraditionalForm], "\[Rule]", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "+", 
          RowBox[{"9.086`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "+", "48.136`"}], 
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "-", 
          RowBox[{"15.44`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "+", "61.028`"}]]}]},
      {
       RowBox[{
        FormBox[
         SubsuperscriptBox["f", 
          
          FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(1\\)]\\)\"\>",
           
           TraditionalForm], "\<\"(1)\"\>"],
         TraditionalForm], "\[Rule]", 
        FormBox[
         SubsuperscriptBox["f", 
          FormBox["\<\"\[Phi]\"\>",
           TraditionalForm], "\<\"(1)\"\>"],
         TraditionalForm]}]},
      {
       RowBox[{
        FormBox[
         SubsuperscriptBox["f", 
          
          FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(1\\)]\\)\"\>",
           
           TraditionalForm], "\<\"(2)\"\>"],
         TraditionalForm], "\[Rule]", 
        FormBox[
         SubsuperscriptBox["f", 
          FormBox["\<\"\[Phi]\"\>",
           TraditionalForm], "\<\"(2)\"\>"],
         TraditionalForm]}]},
      {
       RowBox[{
        FormBox[
         SubsuperscriptBox["f", 
          
          FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(1\\)]\\)\"\>",
           
           TraditionalForm], "\<\"(3)\"\>"],
         TraditionalForm], "\[Rule]", 
        FormBox[
         SubsuperscriptBox["f", 
          FormBox["\<\"\[Phi]\"\>",
           TraditionalForm], "\<\"(3)\"\>"],
         TraditionalForm]}]},
      {
       RowBox[{
        FormBox[
         SubsuperscriptBox["f", 
          
          FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(2\\)]\\)\"\>",
           
           TraditionalForm], "\<\"(1)\"\>"],
         TraditionalForm], "\[Rule]", 
        FormBox[
         SubsuperscriptBox["f", 
          FormBox["\<\"\[Phi]\"\>",
           TraditionalForm], "\<\"(1)\"\>"],
         TraditionalForm]}]},
      {
       RowBox[{
        FormBox[
         SubsuperscriptBox["f", 
          
          FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(2\\)]\\)\"\>",
           
           TraditionalForm], "\<\"(2)\"\>"],
         TraditionalForm], "\[Rule]", 
        FormBox[
         SubsuperscriptBox["f", 
          FormBox["\<\"\[Phi]\"\>",
           TraditionalForm], "\<\"(2)\"\>"],
         TraditionalForm]}]},
      {
       RowBox[{
        FormBox[
         SubsuperscriptBox["f", 
          
          FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(2\\)]\\)\"\>",
           
           TraditionalForm], "\<\"(3)\"\>"],
         TraditionalForm], "\[Rule]", 
        FormBox[
         SubsuperscriptBox["f", 
          FormBox["\<\"\[Phi]\"\>",
           TraditionalForm], "\<\"(3)\"\>"],
         TraditionalForm]}]},
      {
       RowBox[{
        FormBox[
         SubsuperscriptBox["f", 
          
          FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(3\\)]\\)\"\>",
           
           TraditionalForm], "\<\"(1)\"\>"],
         TraditionalForm], "\[Rule]", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "-", 
          RowBox[{"0.75132`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "-", "0.26472`"}], 
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "-", 
          RowBox[{"5.39226`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "-", "2.2999`"}]]}]},
      {
       RowBox[{
        FormBox[
         SubsuperscriptBox["f", 
          
          FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(3\\)]\\)\"\>",
           
           TraditionalForm], "\<\"(2)\"\>"],
         TraditionalForm], "\[Rule]", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "+", 
          RowBox[{"5.4775`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "-", "0.15`"}], 
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "-", 
          RowBox[{"13.4004`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "+", "45.771`"}]]}]},
      {
       RowBox[{
        FormBox[
         SubsuperscriptBox["f", 
          
          FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(3\\)]\\)\"\>",
           
           TraditionalForm], "\<\"(3)\"\>"],
         TraditionalForm], "\[Rule]", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "+", 
          RowBox[{"27.964`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "+", "149.1`"}], 
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "-", 
          RowBox[{"15.762`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "+", "63.66`"}]]}]},
      {
       RowBox[{
        FormBox[
         SubsuperscriptBox["f", 
          
          FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(4\\)]\\)\"\>",
           
           TraditionalForm], "\<\"(1)\"\>"],
         TraditionalForm], "\[Rule]", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "-", 
          RowBox[{"0.39659`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "-", "0.59612`"}], 
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "+", 
          RowBox[{"5.26509`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "-", "3.0358`"}]]}]},
      {
       RowBox[{
        FormBox[
         SubsuperscriptBox["f", 
          
          FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(4\\)]\\)\"\>",
           
           TraditionalForm], "\<\"(2)\"\>"],
         TraditionalForm], "\[Rule]", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "-", 
          RowBox[{"0.9231`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "+", "3.52`"}], 
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "-", 
          RowBox[{"12.9224`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "+", "42.288`"}]]}]},
      {
       RowBox[{
        FormBox[
         SubsuperscriptBox["f", 
          
          FormBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Gamma]\\), \\(4\\)]\\)\"\>",
           
           TraditionalForm], "\<\"(3)\"\>"],
         TraditionalForm], "\[Rule]", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "+", 
          RowBox[{"10.2996`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "+", "50.5`"}], 
         RowBox[{
          SuperscriptBox[
           FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
            TraditionalForm], "4"], "-", 
          RowBox[{"15.454`", " ", 
           SuperscriptBox[
            FormBox["\<\"\\!\\(\\*SubscriptBox[\\(N\\), \\(c\\)]\\)\"\>",
             TraditionalForm], "2"]}], "+", "61.14`"}]]}]}
     },
     GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    Column],
   Function[BoxForm`e$, 
    TableForm[BoxForm`e$]]], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.911880438465713*^9, 3.911880598334157*^9, {3.911880718295431*^9, 
   3.911880750114307*^9}, 3.911887477186905*^9, 3.911974652646387*^9, 
   3.911978984418035*^9},
 CellLabel->
  "Out[31]//TableForm=",ExpressionUUID->"4dfcc3f1-b4b9-45ca-91bb-\
cb03cc6ffe7f"]
}, Open  ]],

Cell["Make function from expression for plotting", "Text",
 CellChangeTimes->{{3.91188749378253*^9, 
  3.9118875137102613`*^9}},ExpressionUUID->"bd54fa95-f927-4ca1-938a-\
5409cde26965"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"finiteNc", "[", 
       RowBox[{"#", ",", "ep_", ",", "Nc_"}], "]"}], ":=", 
      RowBox[{"Evaluate", "[", 
       RowBox[{"FpBeyondVL", "[", "#", "]"}], "]"}]}], ")"}], "&"}], "/@", 
   "couplings"}], ";"}]], "Input",
 CellChangeTimes->{{3.911885879188006*^9, 3.911885936018852*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"61debb2c-bb62-4107-b1fa-fa485e996085"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Legended", "[", 
        RowBox[{
         RowBox[{"finiteNc", "[", 
          RowBox[{"alg", ",", "\[Epsilon]", ",", "Nc"}], "]"}], ",", 
         SubscriptBox["\[Alpha]", "g"]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Legended", "[", 
        RowBox[{
         RowBox[{"finiteNc", "[", 
          RowBox[{"aly", ",", "\[Epsilon]", ",", "Nc"}], "]"}], ",", 
         SubscriptBox["\[Alpha]", "y"]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Legended", "[", 
        RowBox[{
         RowBox[{"finiteNc", "[", 
          RowBox[{"alu", ",", "\[Epsilon]", ",", "Nc"}], "]"}], ",", 
         SubscriptBox["\[Alpha]", "u"]}], "]"}], ",", 
       RowBox[{"Legended", "[", 
        RowBox[{
         RowBox[{"finiteNc", "[", 
          RowBox[{"alv", ",", "\[Epsilon]", ",", "Nc"}], "]"}], ",", 
         SubscriptBox["\[Alpha]", "v"]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Legended", "[", 
        RowBox[{
         RowBox[{"finiteNc", "[", 
          RowBox[{"alu", ",", "\[Epsilon]", ",", "Nc"}], "]"}], ",", 
         SubscriptBox["\[Alpha]", "u"]}], "]"}], ",", 
       RowBox[{"Legended", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"finiteNc", "[", 
           RowBox[{"alu", ",", "\[Epsilon]", ",", "Nc"}], "]"}], "+", 
          RowBox[{"finiteNc", "[", 
           RowBox[{"alv", ",", "\[Epsilon]", ",", "Nc"}], "]"}]}], ",", 
         RowBox[{
          SubscriptBox["\[Alpha]", "u"], "+", 
          SubscriptBox["\[Alpha]", "v"]}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Nc", ",", "3", ",", "12"}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(N\), \(c\)]\)\>\"", ",", 
        "\"\<\!\(\*SuperscriptBox[SubscriptBox[\(\[Alpha]\), \(i\)], \(*\)]\)\
\>\""}], "}"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"FrameStyle", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ")"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{"FontFamily", "->", "\"\<Times\>\""}], ")"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"PlotLabel", "\[Rule]", "\"\<Fixed-point values\>\""}]}], "]"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"\[Epsilon]", ",", "0.001", ",", "0.09"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.91188085359167*^9, 3.9118809608210287`*^9}, {
  3.911885086885494*^9, 3.9118852067248163`*^9}, {3.9118852525641823`*^9, 
  3.9118852565160027`*^9}, {3.911885771414146*^9, 3.91188583490919*^9}, {
  3.911886437964676*^9, 3.91188644230011*^9}, {3.911886506982546*^9, 
  3.91188659382025*^9}, {3.911886794500576*^9, 3.911886857897338*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"f5dfbac9-a03e-4254-82e6-3e9f18202a99"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    StyleBox[
     DynamicModuleBox[{$CellContext`\[Epsilon]$$ = 0.001, Typeset`show$$ = 
      True, Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
      Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
      "\"untitled\"", Typeset`specs$$ = {{
        Hold[$CellContext`\[Epsilon]$$], 0.001, 0.09}}, Typeset`size$$ = {
      574., {152., 159.}}, Typeset`update$$ = 0, Typeset`initDone$$, 
      Typeset`skipInitDone$$ = True}, 
      DynamicBox[Manipulate`ManipulateBoxes[
       1, TraditionalForm, "Variables" :> {$CellContext`\[Epsilon]$$ = 0.001},
         "ControllerVariables" :> {}, 
        "OtherVariables" :> {
         Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
          Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
          Typeset`specs$$, Typeset`size$$, Typeset`update$$, 
          Typeset`initDone$$, Typeset`skipInitDone$$}, "Body" :> Plot[{
           Legended[
            $CellContext`finiteNc[$CellContext`alg, \
$CellContext`\[Epsilon]$$, $CellContext`Nc], 
            Subscript[$CellContext`\[Alpha], $CellContext`g]], 
           Legended[
            $CellContext`finiteNc[$CellContext`aly, \
$CellContext`\[Epsilon]$$, $CellContext`Nc], 
            Subscript[$CellContext`\[Alpha], $CellContext`y]], 
           Legended[
            $CellContext`finiteNc[$CellContext`alu, \
$CellContext`\[Epsilon]$$, $CellContext`Nc], 
            Subscript[$CellContext`\[Alpha], $CellContext`u]], 
           Legended[
            $CellContext`finiteNc[$CellContext`alv, \
$CellContext`\[Epsilon]$$, $CellContext`Nc], 
            Subscript[$CellContext`\[Alpha], $CellContext`v]], 
           Legended[
            $CellContext`finiteNc[$CellContext`alu, \
$CellContext`\[Epsilon]$$, $CellContext`Nc], 
            Subscript[$CellContext`\[Alpha], $CellContext`u]], 
           
           Legended[$CellContext`finiteNc[$CellContext`alu, $CellContext`\
\[Epsilon]$$, $CellContext`Nc] + $CellContext`finiteNc[$CellContext`alv, \
$CellContext`\[Epsilon]$$, $CellContext`Nc], 
            Subscript[$CellContext`\[Alpha], $CellContext`u] + 
            Subscript[$CellContext`\[Alpha], $CellContext`v]]}, \
{$CellContext`Nc, 3, 12}, Frame -> True, 
          FrameLabel -> {
           "\!\(\*SubscriptBox[\(N\), \(c\)]\)", 
            "\!\(\*SuperscriptBox[SubscriptBox[\(\[Alpha]\), \(i\)], \
\(*\)]\)"}, FrameStyle -> (FontFamily -> "Times"), 
          LabelStyle -> (FontFamily -> "Times"), PlotLabel -> 
          "Fixed-point values"], 
        "Specifications" :> {{$CellContext`\[Epsilon]$$, 0.001, 0.09}}, 
        "Options" :> {}, "DefaultOptions" :> {}],
       ImageSizeCache->{633., {207.2578125, 215.7421875}},
       SingleEvaluation->True],
      Deinitialization:>None,
      DynamicModuleValues:>{},
      SynchronousInitialization->True,
      UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
      UnsavedVariables:>{Typeset`initDone$$},
      UntrackedVariables:>{Typeset`size$$}], "Manipulate",
     Deployed->True,
     StripOnInput->False],
    TraditionalForm],
   Manipulate`InterpretManipulate[1]], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.9118808868231497`*^9, {3.911880920917408*^9, 3.911880929903327*^9}, {
   3.9118809622786303`*^9, 3.911880992879602*^9}, {3.91188510320971*^9, 
   3.911885172977944*^9}, 3.911885207168985*^9, {3.911885822611071*^9, 
   3.9118858364540453`*^9}, 3.9118859372212753`*^9, 3.911886443403802*^9, 
   3.9118865083396597`*^9, {3.911886539324621*^9, 3.911886577019116*^9}, 
   3.911886797208014*^9, {3.911886842546981*^9, 3.911886858421708*^9}, 
   3.9118875174359913`*^9, 3.911974671298023*^9, 3.9119789845404997`*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"d0ec9709-dc85-4099-afae-7a5ee17e9e1b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"finiteNc", "[", 
       RowBox[{"#", ",", "ep_", ",", "Nc_"}], "]"}], ":=", 
      RowBox[{"Evaluate", "[", 
       RowBox[{"FpBeyondVL", "[", "#", "]"}], "]"}]}], ")"}], "&"}], "/@", 
   "thetas"}], ";"}]], "Input",
 CellChangeTimes->{{3.911885879188006*^9, 3.911885903258259*^9}, {
  3.911885950114359*^9, 3.911885956290169*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"e2c0d41a-a4e9-468f-888e-95c2818cbda9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Legended", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"10", "^", "4"}]}], 
          RowBox[{"finiteNc", "[", 
           RowBox[{"th1", ",", "\[Epsilon]", ",", "Nc"}], "]"}]}], ",", 
         "\"\<(-\!\(\*SuperscriptBox[\(10\), \
\(4\)]\))\[CenterDot]\!\(\*SubscriptBox[\(\[Theta]\), \(1\)]\)\>\""}], "]"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{"Legended", "[", 
        RowBox[{
         RowBox[{"finiteNc", "[", 
          RowBox[{"th2", ",", "\[Epsilon]", ",", "Nc"}], "]"}], ",", "th2"}], 
        "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Legended", "[", 
        RowBox[{
         RowBox[{"finiteNc", "[", 
          RowBox[{"th3", ",", "\[Epsilon]", ",", "Nc"}], "]"}], ",", "th3"}], 
        "]"}], ",", 
       RowBox[{"Legended", "[", 
        RowBox[{
         RowBox[{"finiteNc", "[", 
          RowBox[{"th4", ",", "\[Epsilon]", ",", "Nc"}], "]"}], ",", "th4"}], 
        "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Nc", ",", "3", ",", "12"}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(N\), \(c\)]\)\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(\[Theta]\), \(i\)]\)\>\""}], "}"}]}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ")"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{"FontFamily", "->", "\"\<Times\>\""}], ")"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"PlotLabel", "\[Rule]", "\"\<Critical exponents\>\""}]}], "]"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"\[Epsilon]", ",", "0.001", ",", "0.09"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.91188085359167*^9, 3.9118809608210287`*^9}, {
   3.911885086885494*^9, 3.9118852067248163`*^9}, {3.9118852525641823`*^9, 
   3.9118852565160027`*^9}, {3.911885771414146*^9, 3.91188583490919*^9}, {
   3.911886032810875*^9, 3.911886073552863*^9}, {3.91188613549683*^9, 
   3.911886139752281*^9}, {3.911886188079994*^9, 3.91188634124651*^9}, {
   3.9118863721340523`*^9, 3.911886431180545*^9}, {3.9118865032534103`*^9, 
   3.9118865034991903`*^9}, {3.911886600826866*^9, 3.911886605045023*^9}, 
   3.911886791615254*^9, {3.911886868130148*^9, 3.911886875336021*^9}, {
   3.911886973024218*^9, 3.9118869762780437`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"b5fb1f0e-a8de-4432-b1a3-2be2ea7dc4f3"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    StyleBox[
     DynamicModuleBox[{$CellContext`\[Epsilon]$$ = 0.001, Typeset`show$$ = 
      True, Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
      Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
      "\"untitled\"", Typeset`specs$$ = {{
        Hold[$CellContext`\[Epsilon]$$], 0.001, 0.09}}, Typeset`size$$ = {
      586., {154., 162.}}, Typeset`update$$ = 0, Typeset`initDone$$, 
      Typeset`skipInitDone$$ = True}, 
      DynamicBox[Manipulate`ManipulateBoxes[
       1, TraditionalForm, "Variables" :> {$CellContext`\[Epsilon]$$ = 0.001},
         "ControllerVariables" :> {}, 
        "OtherVariables" :> {
         Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
          Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
          Typeset`specs$$, Typeset`size$$, Typeset`update$$, 
          Typeset`initDone$$, Typeset`skipInitDone$$}, "Body" :> Plot[{
           
           Legended[(-10^4) $CellContext`finiteNc[$CellContext`th1, \
$CellContext`\[Epsilon]$$, $CellContext`Nc], 
            "(-\!\(\*SuperscriptBox[\(10\), \
\(4\)]\))\[CenterDot]\!\(\*SubscriptBox[\(\[Theta]\), \(1\)]\)"], 
           Legended[
            $CellContext`finiteNc[$CellContext`th2, \
$CellContext`\[Epsilon]$$, $CellContext`Nc], $CellContext`th2], 
           Legended[
            $CellContext`finiteNc[$CellContext`th3, \
$CellContext`\[Epsilon]$$, $CellContext`Nc], $CellContext`th3], 
           Legended[
            $CellContext`finiteNc[$CellContext`th4, \
$CellContext`\[Epsilon]$$, $CellContext`Nc], $CellContext`th4]}, \
{$CellContext`Nc, 3, 12}, Frame -> True, 
          FrameLabel -> {
           "\!\(\*SubscriptBox[\(N\), \(c\)]\)", 
            "\!\(\*SubscriptBox[\(\[Theta]\), \(i\)]\)"}, 
          FrameStyle -> (FontFamily -> "Times"), 
          LabelStyle -> (FontFamily -> "Times"), PlotLabel -> 
          "Critical exponents"], 
        "Specifications" :> {{$CellContext`\[Epsilon]$$, 0.001, 0.09}}, 
        "Options" :> {}, "DefaultOptions" :> {}],
       ImageSizeCache->{645., {209.7578125, 218.2421875}},
       SingleEvaluation->True],
      Deinitialization:>None,
      DynamicModuleValues:>{},
      SynchronousInitialization->True,
      UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
      UnsavedVariables:>{Typeset`initDone$$},
      UntrackedVariables:>{Typeset`size$$}], "Manipulate",
     Deployed->True,
     StripOnInput->False],
    TraditionalForm],
   Manipulate`InterpretManipulate[1]], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.9118808868231497`*^9, {3.911880920917408*^9, 3.911880929903327*^9}, {
   3.9118809622786303`*^9, 3.911880992879602*^9}, {3.91188510320971*^9, 
   3.911885172977944*^9}, 3.911885207168985*^9, {3.911885822611071*^9, 
   3.9118858364540453`*^9}, 3.9118859372212753`*^9, 3.9118860752547073`*^9, {
   3.911886136341483*^9, 3.911886140093129*^9}, {3.911886188551441*^9, 
   3.911886233787547*^9}, {3.911886284822823*^9, 3.911886341764069*^9}, {
   3.911886381070479*^9, 3.911886431574897*^9}, {3.911886602174737*^9, 
   3.9118866052719707`*^9}, 3.9118867999012012`*^9, 3.9118868768728228`*^9, 
   3.911886976866428*^9, 3.911887521105204*^9, 3.911974676001623*^9, 
   3.911978985480033*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"42cce697-efe9-4e3c-95da-ff8dd93ecbd1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"finiteNc", "[", 
       RowBox[{"#", ",", "ep_", ",", "Nc_"}], "]"}], ":=", 
      RowBox[{"Evaluate", "[", 
       RowBox[{"FpBeyondVL", "[", "#", "]"}], "]"}]}], ")"}], "&"}], "/@", 
   "gammas"}], ";"}]], "Input",
 CellChangeTimes->{{3.911885961281872*^9, 3.911885962092507*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"ba2eaf2a-f1fe-4a57-b365-85bfd0a2df59"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Legended", "[", 
        RowBox[{
         RowBox[{"finiteNc", "[", 
          RowBox[{"ga1", ",", "\[Epsilon]", ",", "Nc"}], "]"}], ",", "ga1"}], 
        "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Legended", "[", 
        RowBox[{
         RowBox[{"finiteNc", "[", 
          RowBox[{"ga3", ",", "\[Epsilon]", ",", "Nc"}], "]"}], ",", "ga3"}], 
        "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Legended", "[", 
        RowBox[{
         RowBox[{"finiteNc", "[", 
          RowBox[{"ga4", ",", "\[Epsilon]", ",", "Nc"}], "]"}], ",", "ga4"}], 
        "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Nc", ",", "3", ",", "12"}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(N\), \(c\)]\)\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(\[Gamma]\), \(i\)]\)\>\""}], "}"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"FrameStyle", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ")"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{"FontFamily", "->", "\"\<Times\>\""}], ")"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
     "PlotLabel", "\[Rule]", 
      "\"\<Dimension-3 operators anomalous dimensions\>\""}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Epsilon]", ",", "0.001", ",", "0.09"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.91188085359167*^9, 3.9118809608210287`*^9}, {
   3.911885086885494*^9, 3.9118852067248163`*^9}, {3.9118852525641823`*^9, 
   3.9118852565160027`*^9}, {3.911885771414146*^9, 3.91188583490919*^9}, {
   3.911886032810875*^9, 3.911886073552863*^9}, {3.91188613549683*^9, 
   3.911886139752281*^9}, {3.911886188079994*^9, 3.91188634124651*^9}, {
   3.9118863721340523`*^9, 3.911886431180545*^9}, {3.911886465147691*^9, 
   3.911886497708083*^9}, {3.911886610611668*^9, 3.911886626098873*^9}, 
   3.9118867892554607`*^9, {3.911886881953621*^9, 3.911886896535563*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"643de585-d434-485a-b64c-6dcdeb57bd33"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    StyleBox[
     DynamicModuleBox[{$CellContext`\[Epsilon]$$ = 0.001, Typeset`show$$ = 
      True, Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
      Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
      "\"untitled\"", Typeset`specs$$ = {{
        Hold[$CellContext`\[Epsilon]$$], 0.001, 0.09}}, Typeset`size$$ = {
      538., {154., 162.}}, Typeset`update$$ = 0, Typeset`initDone$$, 
      Typeset`skipInitDone$$ = True}, 
      DynamicBox[Manipulate`ManipulateBoxes[
       1, TraditionalForm, "Variables" :> {$CellContext`\[Epsilon]$$ = 0.001},
         "ControllerVariables" :> {}, 
        "OtherVariables" :> {
         Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
          Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
          Typeset`specs$$, Typeset`size$$, Typeset`update$$, 
          Typeset`initDone$$, Typeset`skipInitDone$$}, "Body" :> Plot[{
           Legended[
            $CellContext`finiteNc[$CellContext`ga1, \
$CellContext`\[Epsilon]$$, $CellContext`Nc], $CellContext`ga1], 
           Legended[
            $CellContext`finiteNc[$CellContext`ga3, \
$CellContext`\[Epsilon]$$, $CellContext`Nc], $CellContext`ga3], 
           Legended[
            $CellContext`finiteNc[$CellContext`ga4, \
$CellContext`\[Epsilon]$$, $CellContext`Nc], $CellContext`ga4]}, \
{$CellContext`Nc, 3, 12}, Frame -> True, 
          FrameLabel -> {
           "\!\(\*SubscriptBox[\(N\), \(c\)]\)", 
            "\!\(\*SubscriptBox[\(\[Gamma]\), \(i\)]\)"}, 
          FrameStyle -> (FontFamily -> "Times"), 
          LabelStyle -> (FontFamily -> "Times"), PlotLabel -> 
          "Dimension-3 operators anomalous dimensions"], 
        "Specifications" :> {{$CellContext`\[Epsilon]$$, 0.001, 0.09}}, 
        "Options" :> {}, "DefaultOptions" :> {}],
       ImageSizeCache->{597., {209.7578125, 218.2421875}},
       SingleEvaluation->True],
      Deinitialization:>None,
      DynamicModuleValues:>{},
      SynchronousInitialization->True,
      UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
      UnsavedVariables:>{Typeset`initDone$$},
      UntrackedVariables:>{Typeset`size$$}], "Manipulate",
     Deployed->True,
     StripOnInput->False],
    TraditionalForm],
   Manipulate`InterpretManipulate[1]], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.9118808868231497`*^9, {3.911880920917408*^9, 3.911880929903327*^9}, {
   3.9118809622786303`*^9, 3.911880992879602*^9}, {3.91188510320971*^9, 
   3.911885172977944*^9}, 3.911885207168985*^9, {3.911885822611071*^9, 
   3.9118858364540453`*^9}, 3.9118859372212753`*^9, 3.9118860752547073`*^9, {
   3.911886136341483*^9, 3.911886140093129*^9}, {3.911886188551441*^9, 
   3.911886233787547*^9}, {3.911886284822823*^9, 3.911886341764069*^9}, {
   3.911886381070479*^9, 3.911886431574897*^9}, {3.9118864915377407`*^9, 
   3.91188649795584*^9}, {3.911886613854707*^9, 3.9118866165190687`*^9}, 
   3.911886802505907*^9, 3.9118868933544407`*^9, 3.911887524221719*^9, 
   3.911974679295569*^9, 3.911978985677066*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"4a89724a-9a51-4015-97b6-b5a77b63cc42"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"finiteNc", "[", 
       RowBox[{"#", ",", "ep_", ",", "Nc_"}], "]"}], ":=", 
      RowBox[{"Evaluate", "[", 
       RowBox[{"FpBeyondVL", "[", "#", "]"}], "]"}]}], ")"}], "&"}], "/@", 
   RowBox[{"Flatten", "[", 
    RowBox[{"{", 
     RowBox[{"fields", ",", "mm"}], "}"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.911885966889846*^9, 3.911885969137488*^9}, {
  3.91188665048952*^9, 3.9118866621772537`*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"776375e7-86c1-48a6-a75a-f49764c92a04"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Legended", "[", 
        RowBox[{
         RowBox[{"finiteNc", "[", 
          RowBox[{"fermion", ",", "\[Epsilon]", ",", "Nc"}], "]"}], ",", 
         "fermion"}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Legended", "[", 
        RowBox[{
         RowBox[{"finiteNc", "[", 
          RowBox[{"scalar", ",", "\[Epsilon]", ",", "Nc"}], "]"}], ",", 
         "scalar"}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Legended", "[", 
        RowBox[{
         RowBox[{"finiteNc", "[", 
          RowBox[{"scalar", ",", "\[Epsilon]", ",", "Nc"}], "]"}], ",", 
         "gluon"}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Legended", "[", 
        RowBox[{
         RowBox[{"finiteNc", "[", 
          RowBox[{"mm", ",", "\[Epsilon]", ",", "Nc"}], "]"}], ",", "mm"}], 
        "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"Nc", ",", "3", ",", "12"}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\(N\), \(c\)]\)\>\"", ",", 
        "\"\<\!\(\*SubscriptBox[\(\[Gamma]\), \(i\)]\)\>\""}], "}"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"FrameStyle", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ")"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"(", 
       RowBox[{"FontFamily", "->", "\"\<Times\>\""}], ")"}]}], ",", 
     RowBox[{"PlotLabel", "\[Rule]", "\"\<Anomalous dimensions\>\""}]}], 
    "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Epsilon]", ",", "0.001", ",", "0.09"}], "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.91188085359167*^9, 3.9118809608210287`*^9}, {
  3.911885086885494*^9, 3.9118852067248163`*^9}, {3.9118852525641823`*^9, 
  3.9118852565160027`*^9}, {3.911885771414146*^9, 3.91188583490919*^9}, {
  3.911886032810875*^9, 3.911886073552863*^9}, {3.91188613549683*^9, 
  3.911886139752281*^9}, {3.911886188079994*^9, 3.91188634124651*^9}, {
  3.9118863721340523`*^9, 3.911886431180545*^9}, {3.911886465147691*^9, 
  3.911886497708083*^9}, {3.911886610611668*^9, 3.911886686106001*^9}, {
  3.911886761481761*^9, 3.911886783008812*^9}, {3.911886899569446*^9, 
  3.911886914583358*^9}, {3.911975344890991*^9, 3.911975347938932*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"9ed4f64a-2e70-45fe-a05e-e107b54f49d3"],

Cell[BoxData[
 FormBox[
  TagBox[
   FormBox[
    StyleBox[
     DynamicModuleBox[{$CellContext`\[Epsilon]$$ = 0.001, Typeset`show$$ = 
      True, Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
      Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
      "\"untitled\"", Typeset`specs$$ = {{
        Hold[$CellContext`\[Epsilon]$$], 0.001, 0.09}}, Typeset`size$$ = {
      545., {153., 161.}}, Typeset`update$$ = 0, Typeset`initDone$$, 
      Typeset`skipInitDone$$ = True}, 
      DynamicBox[Manipulate`ManipulateBoxes[
       1, TraditionalForm, "Variables" :> {$CellContext`\[Epsilon]$$ = 0.001},
         "ControllerVariables" :> {}, 
        "OtherVariables" :> {
         Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
          Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
          Typeset`specs$$, Typeset`size$$, Typeset`update$$, 
          Typeset`initDone$$, Typeset`skipInitDone$$}, "Body" :> Plot[{
           Legended[
            $CellContext`finiteNc[$CellContext`fermion, $CellContext`\
\[Epsilon]$$, $CellContext`Nc], $CellContext`fermion], 
           Legended[
            $CellContext`finiteNc[$CellContext`scalar, \
$CellContext`\[Epsilon]$$, $CellContext`Nc], $CellContext`scalar], 
           Legended[
            $CellContext`finiteNc[$CellContext`scalar, \
$CellContext`\[Epsilon]$$, $CellContext`Nc], $CellContext`gluon], 
           Legended[
            $CellContext`finiteNc[$CellContext`mm, $CellContext`\[Epsilon]$$, \
$CellContext`Nc], $CellContext`mm]}, {$CellContext`Nc, 3, 12}, Frame -> True, 
          FrameLabel -> {
           "\!\(\*SubscriptBox[\(N\), \(c\)]\)", 
            "\!\(\*SubscriptBox[\(\[Gamma]\), \(i\)]\)"}, 
          FrameStyle -> (FontFamily -> "Times"), 
          LabelStyle -> (FontFamily -> "Times"), PlotLabel -> 
          "Anomalous dimensions"], 
        "Specifications" :> {{$CellContext`\[Epsilon]$$, 0.001, 0.09}}, 
        "Options" :> {}, "DefaultOptions" :> {}],
       ImageSizeCache->{604., {208.7578125, 217.2421875}},
       SingleEvaluation->True],
      Deinitialization:>None,
      DynamicModuleValues:>{},
      SynchronousInitialization->True,
      UndoTrackedVariables:>{Typeset`show$$, Typeset`bookmarkMode$$},
      UnsavedVariables:>{Typeset`initDone$$},
      UntrackedVariables:>{Typeset`size$$}], "Manipulate",
     Deployed->True,
     StripOnInput->False],
    TraditionalForm],
   Manipulate`InterpretManipulate[1]], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.911886674001009*^9, {3.911886775013524*^9, 3.911886805237986*^9}, 
   3.911886915359449*^9, 3.9118875273425493`*^9, 3.911974683325481*^9, 
   3.911975349175172*^9, 3.911978985873704*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"36c5e5f2-1667-4414-ad83-48b2ef850b1d"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{718.5, 793.5},
WindowMargins->{{0.75, Automatic}, {0.75, Automatic}},
Magnification:>1.3 Inherited,
FrontEndVersion->"13.0 for Linux x86 (64-bit) (February 4, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"05f93b27-c0ca-4155-b4b9-3857a8793deb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 301, 5, 37, "Input",ExpressionUUID->"7d612674-14e3-4f93-a454-478d8aec4aa0"],
Cell[862, 27, 272, 4, 37, "Input",ExpressionUUID->"b2cf133c-069f-4895-a32c-cb9d766a356e"],
Cell[CellGroupData[{
Cell[1159, 35, 209, 4, 57, "Subsubsection",ExpressionUUID->"8909daf5-a3d3-47f3-8039-421e83737659"],
Cell[CellGroupData[{
Cell[1393, 43, 844, 21, 143, "Input",ExpressionUUID->"5dc0830d-cb84-499b-8757-080ceae6e376",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[2240, 66, 1185, 33, 199, "Input",ExpressionUUID->"bc0ff912-f1f2-4f92-9b90-4de6e24eec51",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[3428, 101, 2636, 76, 432, "Input",ExpressionUUID->"a06c3cff-d356-4402-96ab-117b70d4e012",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[6113, 183, 211, 4, 57, "Subsubsection",ExpressionUUID->"8fffa9da-9c38-4ea4-a3bb-70b7ef4d153a"],
Cell[CellGroupData[{
Cell[6349, 191, 645, 17, 65, "Input",ExpressionUUID->"f1843ef3-1752-420d-8436-fb34bad08d42"],
Cell[6997, 210, 2736, 73, 137, "Output",ExpressionUUID->"aa730599-d0f7-4704-8f7d-574296d3805c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9770, 288, 816, 23, 65, "Input",ExpressionUUID->"228ca95e-668b-4da1-89af-4d9689573ae5"],
Cell[10589, 313, 3006, 87, 160, "Output",ExpressionUUID->"b1896d89-4e2d-4f06-9a45-8f615bda89a0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13632, 405, 542, 15, 65, "Input",ExpressionUUID->"92b04f9e-2531-47a7-9771-df53014cd49c"],
Cell[14177, 422, 2632, 71, 133, "Output",ExpressionUUID->"d8dee953-0382-43b6-9d5b-66f321fdb018"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16846, 498, 541, 15, 65, "Input",ExpressionUUID->"186e489d-d0d5-470f-b32d-15032c81936e"],
Cell[17390, 515, 2634, 71, 133, "Output",ExpressionUUID->"bb49de8f-766f-44c3-9dda-879d9d81a768"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[20073, 592, 391, 11, 57, "Subsubsection",ExpressionUUID->"1689d670-8e89-42a6-9781-c35b980b842b"],
Cell[CellGroupData[{
Cell[20489, 607, 264, 4, 37, "Input",ExpressionUUID->"242e96b0-ca4c-457d-9612-63bcac500366"],
Cell[20756, 613, 43986, 1187, 2118, "Output",ExpressionUUID->"4dfcc3f1-b4b9-45ca-91bb-cb03cc6ffe7f"]
}, Open  ]],
Cell[64757, 1803, 185, 3, 45, "Text",ExpressionUUID->"bd54fa95-f927-4ca1-938a-5409cde26965"],
Cell[64945, 1808, 458, 12, 65, "Input",ExpressionUUID->"61debb2c-bb62-4107-b1fa-fa485e996085"],
Cell[CellGroupData[{
Cell[65428, 1824, 3012, 69, 330, "Input",ExpressionUUID->"f5dfbac9-a03e-4254-82e6-3e9f18202a99"],
Cell[68443, 1895, 3812, 75, 447, "Output",ExpressionUUID->"d0ec9709-dc85-4099-afae-7a5ee17e9e1b"]
}, Open  ]],
Cell[72270, 1973, 504, 13, 65, "Input",ExpressionUUID->"e2c0d41a-a4e9-468f-888e-95c2818cbda9"],
Cell[CellGroupData[{
Cell[72799, 1990, 2670, 61, 260, "Input",ExpressionUUID->"b5fb1f0e-a8de-4432-b1a3-2be2ea7dc4f3"],
Cell[75472, 2053, 3372, 66, 452, "Output",ExpressionUUID->"42cce697-efe9-4e3c-95da-ff8dd93ecbd1"]
}, Open  ]],
Cell[78859, 2122, 455, 12, 65, "Input",ExpressionUUID->"ba2eaf2a-f1fe-4a57-b365-85bfd0a2df59"],
Cell[CellGroupData[{
Cell[79339, 2138, 2298, 52, 275, "Input",ExpressionUUID->"643de585-d434-485a-b64c-6dcdeb57bd33"],
Cell[81640, 2192, 3178, 61, 452, "Output",ExpressionUUID->"4a89724a-9a51-4015-97b6-b5a77b63cc42"]
}, Open  ]],
Cell[84833, 2256, 588, 15, 65, "Input",ExpressionUUID->"776375e7-86c1-48a6-a75a-f49764c92a04"],
Cell[CellGroupData[{
Cell[85446, 2275, 2531, 56, 248, "Input",ExpressionUUID->"9ed4f64a-2e70-45fe-a05e-e107b54f49d3"],
Cell[87980, 2333, 2791, 56, 450, "Output",ExpressionUUID->"36c5e5f2-1667-4414-ad83-48b2ef850b1d"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/RG_functions_beyond_VL.m <==
(* 
	h - indicates loop order
	
	ep = NG/Nc - 11/2

	Nc - number of colors 	
	NG - number of generations (fermions)
	
	alg = ag*Nc;
	aly = ay*Nc;
	alu = au*NG;
	alv = av*NG^2;
	
	sqrtaly = Sqrt[ aly ];

	ag = g^2/(16 Pi^2)
	ay = y^2/(16 Pi^2)
	au = u/(16 Pi^2)
	av = v/(16 Pi^2)

	rc = 1/Nc^2
	rf = 1/Nc^2/(11/2 + ep)^2

	xig - gauge-fixing parameter
*)

(*** beta-functions ***)

(* gauge coupling up to 4 loops *)

beta[alg] = ( 

       + h * ( 4/3*ep*alg^2 )

       + h^2 * (  - 121/2*alg^2*aly + 25*alg^3 - 11*alg^3*rc - 22*ep*
         alg^2*aly + 26/3*ep*alg^3 - 2*ep*alg^3*rc - 2*ep^2*alg^2*aly )

       + h^3 * ( 605*alg^2*aly^2 - 3267/8*alg^3*aly + 363/8*alg^3*aly*
         rc + 701/6*alg^4 - 121/6*alg^4*rc - 11/4*alg^4*rc^2 + 1243/4*
         ep*alg^2*aly^2 - 297/2*ep*alg^3*aly + 33/2*ep*alg^3*aly*rc + 
         53/3*ep*alg^4 + 55/18*ep*alg^4*rc - 1/2*ep*alg^4*rc^2 + 53*
         ep^2*alg^2*aly^2 - 27/2*ep^2*alg^3*aly + 3/2*ep^2*alg^3*aly*rc
          - 112/27*ep^2*alg^4 + 11/9*ep^2*alg^4*rc + 3*ep^3*alg^2*aly^2
          )

       + h^4 * (  - 105875/16*alg^2*aly^3 + 847/12*alg^2*aly^3*rc - 110
         *alg^2*alv*aly^2*rc + 12*alg^2*alv^2*aly*rc + 12*alg^2*alv^2*
         aly*rf*rc - 6655/4*alg^2*alu*aly^2 - 55*alg^2*alu*aly^2*rc + 
         48*alg^2*alu*alv*aly*rc + 363*alg^2*alu^2*aly + 12*alg^2*alu^2
         *aly*rc + 78287/16*alg^3*aly^2 + 5445/16*alg^3*aly^2*rc - 
         12947/48*alg^4*aly - 24079/24*alg^4*aly*rc - 363/16*alg^4*aly*
         rc^2 - 14731/72*alg^5 + 30047/72*alg^5*rc + 19613/24*alg^5*
         rc^2 + 253/8*alg^5*rc^3 - 363/2*z3*alg^2*aly^3*rc - 363*z3*
         alg^3*aly^2 + 363*z3*alg^3*aly^2*rc + 1089*z3*alg^4*aly - 3267/
         2*z3*alg^4*aly*rc + 1089/2*z3*alg^4*aly*rc^2 - 550*z3*alg^5 + 
         396*z3*alg^5*rc - 1694*z3*alg^5*rc^2 - 25267/6*ep*alg^2*aly^3
          + 77/3*ep*alg^2*aly^3*rc - 20*ep*alg^2*alv*aly^2*rc - 1815/2*
         ep*alg^2*alu*aly^2 - 10*ep*alg^2*alu*aly^2*rc + 132*ep*alg^2*
         alu^2*aly + 2475*ep*alg^3*aly^2 + 154*ep*alg^3*aly^2*rc + 
         38797/72*ep*alg^4*aly - 45749/72*ep*alg^4*aly*rc - 33/4*ep*
         alg^4*aly*rc^2 - 123473/324*ep*alg^5 + 71765/324*ep*alg^5*rc
          + 29753/108*ep*alg^5*rc^2 + 23/4*ep*alg^5*rc^3 - 66*ep*z3*
         alg^2*aly^3*rc - 132*ep*z3*alg^3*aly^2 + 132*ep*z3*alg^3*aly^2
         *rc + 396*ep*z3*alg^4*aly - 594*ep*z3*alg^4*aly*rc + 198*ep*z3
         *alg^4*aly*rc^2 - 1808/9*ep*z3*alg^5 + 2504/9*ep*z3*alg^5*rc
          - 5456/9*ep*z3*alg^5*rc^2 - 986*ep^2*alg^2*aly^3 + 7/3*ep^2*
         alg^2*aly^3*rc - 165*ep^2*alg^2*alu*aly^2 + 12*ep^2*alg^2*
         alu^2*aly + 1659/4*ep^2*alg^3*aly^2 + 89/4*ep^2*alg^3*aly^2*rc
          + 8017/36*ep^2*alg^4*aly - 1184/9*ep^2*alg^4*aly*rc - 3/4*
         ep^2*alg^4*aly*rc^2 - 21598/243*ep^2*alg^5 + 7495/243*ep^2*
         alg^5*rc + 623/27*ep^2*alg^5*rc^2 - 6*ep^2*z3*alg^2*aly^3*rc
          - 12*ep^2*z3*alg^3*aly^2 + 12*ep^2*z3*alg^3*aly^2*rc + 36*
         ep^2*z3*alg^4*aly - 54*ep^2*z3*alg^4*aly*rc + 18*ep^2*z3*alg^4
         *aly*rc^2 - 56/3*ep^2*z3*alg^5 + 128/9*ep^2*z3*alg^5*rc - 488/
         9*ep^2*z3*alg^5*rc^2 - 100*ep^3*alg^2*aly^3 - 10*ep^3*alg^2*
         alu*aly^2 + 23*ep^3*alg^3*aly^2 + ep^3*alg^3*aly^2*rc + 379/18
         *ep^3*alg^4*aly - 161/18*ep^3*alg^4*aly*rc - 260/243*ep^3*
         alg^5 + 154/243*ep^3*alg^5*rc - 11/3*ep^4*alg^2*aly^3 )
	);

(* Yukawa coupling up to 3 loops *)

beta[aly] = ( 

       + h * ( 13*aly^2 - 6*alg*aly + 6*alg*aly*rc + 2*ep*aly^2 )

       + h^2 * (  - 385/8*aly^3 + 4*aly^3*rc - 88*alv*aly^2*rf + 4*
         alv^2*aly*rf + 4*alv^2*aly*rf^2 - 44*alu*aly^2 - 44*alu*aly^2*
         rf + 16*alu*alv*aly*rf + 4*alu^2*aly + 4*alu^2*aly*rf + 49*alg
         *aly^2 - 49*alg*aly^2*rc - 31/2*alg^2*aly + 17*alg^2*aly*rc - 
         3/2*alg^2*aly*rc^2 - 23/2*ep*aly^3 - 16*ep*alv*aly^2*rf - 8*ep
         *alu*aly^2 - 8*ep*alu*aly^2*rf + 8*ep*alg*aly^2 - 8*ep*alg*
         aly^2*rc + 10/3*ep*alg^2*aly - 10/3*ep*alg^2*aly*rc - 1/2*ep^2
         *aly^3 )

       + h^3 * ( 17413/64*aly^4 - 162*aly^4*rc + 48*alv*aly^3*rc + 330*
         alv*aly^3*rf + 24*alv*aly^3*rf*rc + 25/2*alv^2*aly^2*rf + 905/
         2*alv^2*aly^2*rf^2 - 4*alv^3*aly*rf - 20*alv^3*aly*rf^2 - 16*
         alv^3*aly*rf^3 + 528*alu*aly^3 + 60*alu*aly^3*rc + 165*alu*
         aly^3*rf + 490*alu*alv*aly^2*rf + 440*alu*alv*aly^2*rf^2 - 24*
         alu*alv^2*aly*rf - 96*alu*alv^2*aly*rf^2 + 25/2*alu^2*aly^2 + 
         905/2*alu^2*aly^2*rf - 84*alu^2*alv*aly*rf - 36*alu^2*alv*aly*
         rf^2 - 8*alu^3*aly - 32*alu^3*aly*rf - 649*alg*aly^3 + 633*alg
         *aly^3*rc + 16*alg*aly^3*rc^2 + 44*alg*alv*aly^2*rf - 44*alg*
         alv*aly^2*rf*rc + 22*alg*alu*aly^2 - 22*alg*alu*aly^2*rc + 22*
         alg*alu*aly^2*rf - 22*alg*alu*aly^2*rf*rc - 1217/16*alg^2*
         aly^2 + 31*alg^2*aly^2*rc + 721/16*alg^2*aly^2*rc^2 + 641/6*
         alg^3*aly - 2413/12*alg^3*aly*rc + 62*alg^3*aly*rc^2 + 129/4*
         alg^3*aly*rc^3 + 39*z3*aly^4*rc - 198*z3*alg^2*aly^2 + 279*z3*
         alg^2*aly^2*rc - 81*z3*alg^2*aly^2*rc^2 + 132*z3*alg^3*aly - 
         132*z3*alg^3*aly*rc^2 + 2595/32*ep*aly^4 - 28*ep*aly^4*rc + 60
         *ep*alv*aly^3*rf + 5*ep*alv^2*aly^2*rf + 85*ep*alv^2*aly^2*
         rf^2 + 162*ep*alu*aly^3 + 30*ep*alu*aly^3*rf + 100*ep*alu*alv*
         aly^2*rf + 80*ep*alu*alv*aly^2*rf^2 + 5*ep*alu^2*aly^2 + 85*ep
         *alu^2*aly^2*rf - 445/2*ep*alg*aly^3 + 445/2*ep*alg*aly^3*rc
          + 8*ep*alg*alv*aly^2*rf - 8*ep*alg*alv*aly^2*rf*rc + 4*ep*alg
         *alu*aly^2 - 4*ep*alg*alu*aly^2*rc + 4*ep*alg*alu*aly^2*rf - 4
         *ep*alg*alu*aly^2*rf*rc - 893/8*ep*alg^2*aly^2 + 92*ep*alg^2*
         aly^2*rc + 157/8*ep*alg^2*aly^2*rc^2 + 649/9*ep*alg^3*aly - 
         856/9*ep*alg^3*aly*rc + 23*ep*alg^3*aly*rc^2 + 6*ep*z3*aly^4*
         rc - 36*ep*z3*alg^2*aly^2 + 54*ep*z3*alg^2*aly^2*rc - 18*ep*z3
         *alg^2*aly^2*rc^2 + 24*ep*z3*alg^3*aly - 24*ep*z3*alg^3*aly*
         rc^2 + 59/16*ep^2*aly^4 + 12*ep^2*alu*aly^3 - 19*ep^2*alg*
         aly^3 + 19*ep^2*alg*aly^3*rc - 17*ep^2*alg^2*aly^2 + 17*ep^2*
         alg^2*aly^2*rc + 70/27*ep^2*alg^3*aly - 70/27*ep^2*alg^3*aly*
         rc - 3/8*ep^3*aly^4 )
	);

(* Single-trace quartic coupling up to 3 loops *)

beta[alu] = ( 
	
       + h * (  - 11*aly^2 + 4*alu*aly + 24*alu*alv*rf + 8*alu^2
          - 2*ep*aly^2 )

       + h^2 * ( 121*aly^3 + 44*alv*aly^2*rf - 33*alu*aly^2 - 48*alu*
         alv*aly*rf - 40*alu*alv^2*rf - 328*alu*alv^2*rf^2 - 16*alu^2*
         aly - 352*alu^2*alv*rf - 24*alu^3 - 120*alu^3*rf - 22*alg*
         aly^2 + 22*alg*aly^2*rc + 10*alg*alu*aly - 10*alg*alu*aly*rc
          + 44*ep*aly^3 + 8*ep*alv*aly^2*rf - 6*ep*alu*aly^2 - 4*ep*alg
         *aly^2 + 4*ep*alg*aly^2*rc + 4*ep^2*aly^3 )

       + h^3 * (  - 2541/32*aly^4 + 110*aly^4*rc - 152*alv*aly^3*rc + 
         352*alv*aly^3*rf + 352*alv^2*aly^2*rf + 748*alv^2*aly^2*rf^2
          - 32483/16*alu*aly^3 - 168*alu*aly^3*rc + 3965*alu*alv*aly^2*
         rf + 66*alu*alv^2*aly*rf + 642*alu*alv^2*aly*rf^2 - 104*alu*
         alv^3*rf + 1472*alu*alv^3*rf^2 + 6568*alu*alv^3*rf^3 + 889*
         alu^2*aly^2 + 858*alu^2*aly^2*rf + 648*alu^2*alv*aly*rf - 280*
         alu^2*alv^2*rf + 12728*alu^2*alv^2*rf^2 + 34*alu^3*aly + 226*
         alu^3*aly*rf + 2912*alu^3*alv*rf + 6752*alu^3*alv*rf^2 + 104*
         alu^4 + 2360*alu^4*rf - 605/4*alg*aly^3 + 605/4*alg*aly^3*rc
          + 616*alg*alv*aly^2*rf - 616*alg*alv*aly^2*rf*rc + 1639/4*alg
         *alu*aly^2 - 1639/4*alg*alu*aly^2*rc - 306*alg*alu*alv*aly*rf
          + 306*alg*alu*alv*aly*rf*rc - 102*alg*alu^2*aly + 102*alg*
         alu^2*aly*rc + 253/8*alg^2*aly^2 - 847/4*alg^2*aly^2*rc + 1441/
         8*alg^2*aly^2*rc^2 + 13/4*alg^2*alu*aly + 53/2*alg^2*alu*aly*
         rc - 119/4*alg^2*alu*aly*rc^2 - 132*z3*aly^4*rc - 96*z3*alv*
         aly^3*rc + 1188*z3*alv^2*aly^2*rf^2 + 12*z3*alu*aly^3*rc + 
         1056*z3*alu*alv*aly^2*rf + 768*z3*alu*alv^3*rf^2 + 5376*z3*alu
         *alv^3*rf^3 + 1188*z3*alu^2*aly^2*rf + 9216*z3*alu^2*alv^2*
         rf^2 + 1536*z3*alu^3*alv*rf + 6144*z3*alu^3*alv*rf^2 + 1152*z3
         *alu^4*rf + 726*z3*alg*aly^3 - 726*z3*alg*aly^3*rc - 792*z3*
         alg*alv*aly^2*rf + 792*z3*alg*alv*aly^2*rf*rc - 660*z3*alg*alu
         *aly^2 + 660*z3*alg*alu*aly^2*rc + 288*z3*alg*alu*alv*aly*rf
          - 288*z3*alg*alu*alv*aly*rf*rc + 96*z3*alg*alu^2*aly - 96*z3*
         alg*alu^2*aly*rc + 132*z3*alg^2*aly^2*rc - 132*z3*alg^2*aly^2*
         rc^2 - 36*z3*alg^2*alu*aly*rc + 36*z3*alg^2*alu*aly*rc^2 + 
         1111/16*ep*aly^4 + 20*ep*aly^4*rc + 64*ep*alv*aly^3*rf + 64*ep
         *alv^2*aly^2*rf + 136*ep*alv^2*aly^2*rf^2 - 3209/4*ep*alu*
         aly^3 + 734*ep*alu*alv*aly^2*rf + 166*ep*alu^2*aly^2 + 156*ep*
         alu^2*aly^2*rf - 55*ep*alg*aly^3 + 55*ep*alg*aly^3*rc + 112*ep
         *alg*alv*aly^2*rf - 112*ep*alg*alv*aly^2*rf*rc + 149/2*ep*alg*
         alu*aly^2 - 149/2*ep*alg*alu*aly^2*rc + 133/4*ep*alg^2*aly^2
          - 66*ep*alg^2*aly^2*rc + 131/4*ep*alg^2*aly^2*rc^2 - 8*ep*
         alg^2*alu*aly + 8*ep*alg^2*alu*aly*rc - 24*ep*z3*aly^4*rc + 
         216*ep*z3*alv^2*aly^2*rf^2 + 192*ep*z3*alu*alv*aly^2*rf + 216*
         ep*z3*alu^2*aly^2*rf + 264*ep*z3*alg*aly^3 - 264*ep*z3*alg*
         aly^3*rc - 144*ep*z3*alg*alv*aly^2*rf + 144*ep*z3*alg*alv*
         aly^2*rf*rc - 120*ep*z3*alg*alu*aly^2 + 120*ep*z3*alg*alu*
         aly^2*rc + 24*ep*z3*alg^2*aly^2*rc - 24*ep*z3*alg^2*aly^2*rc^2
          + 265/8*ep^2*aly^4 - 315/4*ep^2*alu*aly^3 - 5*ep^2*alg*aly^3
          + 5*ep^2*alg*aly^3*rc + 5*ep^2*alg^2*aly^2 - 5*ep^2*alg^2*
         aly^2*rc + 24*ep^2*z3*alg*aly^3 - 24*ep^2*z3*alg*aly^3*rc + 13/
         4*ep^3*aly^4 )
	);

(* Double-trace quartic coupling up to 3 loops *)

beta[alv] = ( 

       + h * ( 4*alv*aly + 4*alv^2 + 16*alv^2*rf + 16*alu*alv + 12
         *alu^2 )

       + h^2 * ( 121*aly^3 - 33*alv*aly^2 - 8*alv^2*aly - 32*alv^2*aly*
         rf - 72*alv^3*rf - 168*alv^3*rf^2 + 44*alu*aly^2 - 32*alu*alv*
         aly - 352*alu*alv^2*rf - 24*alu^2*aly - 40*alu^2*alv - 328*
         alu^2*alv*rf - 96*alu^3 + 10*alg*alv*aly - 10*alg*alv*aly*rc
          + 44*ep*aly^3 - 6*ep*alv*aly^2 + 8*ep*alu*aly^2 + 4*ep^2*
         aly^3 )

       + h^3 * (  - 8833/4*aly^4 - 16995/16*alv*aly^3 - 136*alv*aly^3*
         rc + 427/2*alv^2*aly^2 + 1426*alv^2*aly^2*rf + 130*alv^3*aly*
         rf + 322*alv^3*aly*rf^2 + 132*alv^4*rf + 1844*alv^4*rf^2 + 
         2960*alv^4*rf^3 - 2310*alu*aly^3 + 788*alu*alv*aly^2 + 726*alu
         *alv*aly^2*rf + 648*alu*alv^2*aly*rf + 1264*alu*alv^3*rf + 
         10544*alu*alv^3*rf^2 + 1985/2*alu^2*aly^2 + 66*alu^2*alv*aly
          + 642*alu^2*alv*aly*rf + 12*alu^2*alv^2 + 6680*alu^2*alv^2*rf
          + 10476*alu^2*alv^2*rf^2 + 192*alu^3*aly + 480*alu^3*alv + 
         9600*alu^3*alv*rf + 772*alu^4 + 1700*alu^4*rf - 121/2*alg*
         aly^3 + 121/2*alg*aly^3*rc + 1639/4*alg*alv*aly^2 - 1639/4*alg
         *alv*aly^2*rc - 51*alg*alv^2*aly + 51*alg*alv^2*aly*rc - 204*
         alg*alv^2*aly*rf + 204*alg*alv^2*aly*rf*rc + 616*alg*alu*aly^2
          - 616*alg*alu*aly^2*rc - 204*alg*alu*alv*aly + 204*alg*alu*
         alv*aly*rc - 153*alg*alu^2*aly + 153*alg*alu^2*aly*rc + 726*
         alg^2*aly^2 - 726*alg^2*aly^2*rc + 13/4*alg^2*alv*aly + 53/2*
         alg^2*alv*aly*rc - 119/4*alg^2*alv*aly*rc^2 + 12*z3*alv*aly^3*
         rc + 1056*z3*alv^2*aly^2*rf + 960*z3*alv^4*rf^2 + 2112*z3*
         alv^4*rf^3 - 2904*z3*alu*aly^3 + 528*z3*alu*alv*aly^2 + 2904*
         z3*alu*alv*aly^2*rf + 6144*z3*alu*alv^3*rf^2 + 1056*z3*alu^2*
         aly^2 + 1152*z3*alu^2*alv^2*rf + 8064*z3*alu^2*alv^2*rf^2 + 
         4608*z3*alu^3*alv*rf + 384*z3*alu^4 + 1536*z3*alu^4*rf + 726*
         z3*alg*aly^3 - 726*z3*alg*aly^3*rc - 660*z3*alg*alv*aly^2 + 
         660*z3*alg*alv*aly^2*rc + 48*z3*alg*alv^2*aly - 48*z3*alg*
         alv^2*aly*rc + 192*z3*alg*alv^2*aly*rf - 192*z3*alg*alv^2*aly*
         rf*rc - 792*z3*alg*alu*aly^2 + 792*z3*alg*alu*aly^2*rc + 192*
         z3*alg*alu*alv*aly - 192*z3*alg*alu*alv*aly*rc + 144*z3*alg*
         alu^2*aly - 144*z3*alg*alu^2*aly*rc - 36*z3*alg^2*alv*aly*rc
          + 36*z3*alg^2*alv*aly*rc^2 - 2211/2*ep*aly^4 - 1801/4*ep*alv*
         aly^3 + 41*ep*alv^2*aly^2 + 268*ep*alv^2*aly^2*rf - 904*ep*alu
         *aly^3 + 152*ep*alu*alv*aly^2 + 132*ep*alu*alv*aly^2*rf + 187*
         ep*alu^2*aly^2 - 22*ep*alg*aly^3 + 22*ep*alg*aly^3*rc + 149/2*
         ep*alg*alv*aly^2 - 149/2*ep*alg*alv*aly^2*rc + 112*ep*alg*alu*
         aly^2 - 112*ep*alg*alu*aly^2*rc + 264*ep*alg^2*aly^2 - 264*ep*
         alg^2*aly^2*rc - 8*ep*alg^2*alv*aly + 8*ep*alg^2*alv*aly*rc + 
         192*ep*z3*alv^2*aly^2*rf - 1056*ep*z3*alu*aly^3 + 96*ep*z3*alu
         *alv*aly^2 + 528*ep*z3*alu*alv*aly^2*rf + 192*ep*z3*alu^2*
         aly^2 + 264*ep*z3*alg*aly^3 - 264*ep*z3*alg*aly^3*rc - 120*ep*
         z3*alg*alv*aly^2 + 120*ep*z3*alg*alv*aly^2*rc - 144*ep*z3*alg*
         alu*aly^2 + 144*ep*z3*alg*alu*aly^2*rc - 183*ep^2*aly^4 - 187/
         4*ep^2*alv*aly^3 - 88*ep^2*alu*aly^3 - 2*ep^2*alg*aly^3 + 2*
         ep^2*alg*aly^3*rc + 24*ep^2*alg^2*aly^2 - 24*ep^2*alg^2*aly^2*
         rc - 96*ep^2*z3*alu*aly^3 + 24*ep^2*z3*alg*aly^3 - 24*ep^2*z3*
         alg*aly^3*rc - 10*ep^3*aly^4 )
	);

(*** field anomalous dimensions ***)

(* gauge-field up to 3 loops *)

anom[gluon] = ( 

       + h * ( 3/2*alg + 1/2*xig*alg + 2/3*ep*alg )

       + h^2 * (  - 121/4*alg*aly + 95/8*alg^2 - 11/2*alg^2*rc + 11/8*
         xig*alg^2 + 1/4*xig^2*alg^2 - 11*ep*alg*aly + 7/2*ep*alg^2 - 
         ep*alg^2*rc - ep^2*alg*aly )

       + h^3 * ( 605/2*alg*aly^2 - 3751/32*alg^2*aly + 363/16*alg^2*aly
         *rc + 2039/96*alg^3 + 1001/48*alg^3*rc - 11/8*alg^3*rc^2 - 9/
         32*xig*alg^3 + 33/32*xig^2*alg^3 + 7/32*xig^3*alg^3 - 255/16*
         z3*alg^3 - 33*z3*alg^3*rc + 3/4*z3*xig*alg^3 + 3/16*z3*xig^2*
         alg^3 + 1243/8*ep*alg*aly^2 - 341/8*ep*alg^2*aly + 33/4*ep*
         alg^2*aly*rc - 347/72*ep*alg^3 + 515/72*ep*alg^3*rc - 1/4*ep*
         alg^3*rc^2 - ep*xig*alg^3 - 3*ep*z3*alg^3 - 6*ep*z3*alg^3*rc
          + 53/2*ep^2*alg*aly^2 - 31/8*ep^2*alg^2*aly + 3/4*ep^2*alg^2*
         aly*rc - 49/18*ep^2*alg^3 + 11/18*ep^2*alg^3*rc + 3/2*ep^3*alg
         *aly^2 )
	);

(* ghost field up to 3 loops *) 

anom[ghost] = ( 

       + h * (  - 3/4*alg + 1/4*xig*alg )

       + h^2 * ( 5/16*alg^2 - 1/16*xig*alg^2 + 5/12*ep*alg^2 )

       + h^3 * (  - 2783/64*alg^2*aly + 3569/192*alg^3 - 495/32*alg^3*
         rc - 15/8*xig*alg^3 + 3/32*xig^2*alg^3 + 3/64*xig^3*alg^3 + 
         255/32*z3*alg^3 + 33/2*z3*alg^3*rc - 3/8*z3*xig*alg^3 - 3/32*
         z3*xig^2*alg^3 - 253/16*ep*alg^2*aly + 983/144*ep*alg^3 - 45/
         16*ep*alg^3*rc - 7/16*ep*xig*alg^3 + 3/2*ep*z3*alg^3 + 3*ep*z3
         *alg^3*rc - 23/16*ep^2*alg^2*aly + 35/108*ep^2*alg^3 )
	);

(* scalar field up to 3 loops *) 

anom[scalar] = ( 

       + h * ( aly )

       + h^2 * (  - 33/4*aly^2 + 2*alv^2*rf + 2*alv^2*rf^2 + 8*alu*alv*
         rf + 2*alu^2 + 2*alu^2*rf + 5/2*alg*aly - 5/2*alg*aly*rc - 3/2
         *ep*aly^2 )

       + h^3 * ( 2013/64*aly^3 - 2*aly^3*rc + 55*alv*aly^2*rf - 15/2*
         alv^2*aly*rf - 15/2*alv^2*aly*rf^2 - 2*alv^3*rf - 10*alv^3*
         rf^2 - 8*alv^3*rf^3 + 55/2*alu*aly^2 + 55/2*alu*aly^2*rf - 30*
         alu*alv*aly*rf - 12*alu*alv^2*rf - 48*alu*alv^2*rf^2 - 15/2*
         alu^2*aly - 15/2*alu^2*aly*rf - 42*alu^2*alv*rf - 18*alu^2*alv
         *rf^2 - 4*alu^3 - 16*alu^3*rf + 55/16*alg*aly^2 - 55/16*alg*
         aly^2*rc + 13/16*alg^2*aly + 53/8*alg^2*aly*rc - 119/16*alg^2*
         aly*rc^2 + 3*z3*aly^3*rc - 33*z3*alg*aly^2 + 33*z3*alg*aly^2*
         rc - 9*z3*alg^2*aly*rc + 9*z3*alg^2*aly*rc^2 + 119/16*ep*aly^3
          + 10*ep*alv*aly^2*rf + 5*ep*alu*aly^2 + 5*ep*alu*aly^2*rf + 5/
         8*ep*alg*aly^2 - 5/8*ep*alg*aly^2*rc - 2*ep*alg^2*aly + 2*ep*
         alg^2*aly*rc - 6*ep*z3*alg*aly^2 + 6*ep*z3*alg*aly^2*rc + 5/16
         *ep^2*aly^3 )
	);

(* fermion field up to 3 loops *) 

anom[fermion] = ( 

       + h * ( 11/4*aly + 1/2*xig*alg - 1/2*xig*alg*rc + 1/2*ep*aly
          )

       + h^2 * (  - 253/32*aly^2 - 11/2*alg*aly + 11/2*alg*aly*rc + 3/8
         *alg^2*rc - 3/8*alg^2*rc^2 + xig*alg^2 - xig*alg^2*rc + 1/8*
         xig^2*alg^2 - 1/8*xig^2*alg^2*rc - 17/8*ep*aly^2 - ep*alg*aly
          + ep*alg*aly*rc - 1/2*ep*alg^2 + 1/2*ep*alg^2*rc - 1/8*ep^2*
         aly^2 )

       + h^3 * ( 13387/256*aly^3 - 11/2*aly^3*rc + 4*alv*aly^2*rc - 121/
         8*alv^2*aly*rf - 121/8*alv^2*aly*rf^2 + 121/2*alu*aly^2 + 2*
         alu*aly^2*rc - 121/2*alu*alv*aly*rf - 121/8*alu^2*aly - 121/8*
         alu^2*aly*rf + 1507/32*alg*aly^2 - 1507/32*alg*aly^2*rc + 847/
         64*alg^2*aly - 143/32*alg^2*aly*rc - 561/64*alg^2*aly*rc^2 - 
         331/32*alg^3 + 539/32*alg^3*rc - 101/16*alg^3*rc^2 - 3/16*
         alg^3*rc^3 - 111/64*xig*alg^3 + 111/64*xig*alg^3*rc + 39/64*
         xig^2*alg^3 - 39/64*xig^2*alg^3*rc + 5/32*xig^3*alg^3 - 5/32*
         xig^3*alg^3*rc + 33/4*z3*aly^3*rc + 33/2*z3*alg*aly^2 - 33/2*
         z3*alg*aly^2*rc - 33*z3*alg^2*aly + 99/4*z3*alg^2*aly*rc + 33/
         4*z3*alg^2*aly*rc^2 - 21/16*z3*alg^3 - 27/16*z3*alg^3*rc + 3*
         z3*alg^3*rc^2 + 3/8*z3*xig*alg^3 - 3/8*z3*xig*alg^3*rc + 3/16*
         z3*xig^2*alg^3 - 3/16*z3*xig^2*alg^3*rc + 2119/128*ep*aly^3 - 
         ep*aly^3*rc - 11/4*ep*alv^2*aly*rf - 11/4*ep*alv^2*aly*rf^2 + 
         22*ep*alu*aly^2 - 11*ep*alu*alv*aly*rf - 11/4*ep*alu^2*aly - 
         11/4*ep*alu^2*aly*rf + 269/16*ep*alg*aly^2 - 269/16*ep*alg*
         aly^2*rc + 143/32*ep*alg^2*aly - 23/8*ep*alg^2*aly*rc - 51/32*
         ep*alg^2*aly*rc^2 - 109/24*ep*alg^3 + 25/6*ep*alg^3*rc + 3/8*
         ep*alg^3*rc^2 - 17/16*ep*xig*alg^3 + 17/16*ep*xig*alg^3*rc + 3/
         2*ep*z3*aly^3*rc + 3*ep*z3*alg*aly^2 - 3*ep*z3*alg*aly^2*rc - 
         6*ep*z3*alg^2*aly + 9/2*ep*z3*alg^2*aly*rc + 3/2*ep*z3*alg^2*
         aly*rc^2 + 49/64*ep^2*aly^3 + 2*ep^2*alu*aly^2 + 3/2*ep^2*alg*
         aly^2 - 3/2*ep^2*alg*aly^2*rc + 3/8*ep^2*alg^2*aly - 3/8*ep^2*
         alg^2*aly*rc + 5/18*ep^2*alg^3 - 5/18*ep^2*alg^3*rc - 3/32*
         ep^3*aly^3 )
	);

(*** Other anomalous dimensions ***)

(* scalar mass squared up to 3 loops *)

anom[mm] = ( 

       + h * ( 2*aly + 4*alv + 4*alv*rf + 8*alu )

       + h^2 * (  - 33/2*aly^2 - 8*alv*aly - 8*alv*aly*rf - 20*alv^2*rf
          - 20*alv^2*rf^2 - 16*alu*aly - 80*alu*alv*rf - 20*alu^2 - 20*
         alu^2*rf + 5*alg*aly - 5*alg*aly*rc - 3*ep*aly^2 )

       + h^3 * (  - 16995/32*aly^3 - 24*aly^3*rc + 427/2*alv*aly^2 + 
         295/2*alv*aly^2*rf + 33*alv^2*aly*rf + 33*alv^2*aly*rf^2 + 120
         *alv^3*rf + 564*alv^3*rf^2 + 444*alv^3*rf^3 + 394*alu*aly^2 - 
         33*alu*aly^2*rf + 132*alu*alv*aly*rf + 720*alu*alv^2*rf + 2664
         *alu*alv^2*rf^2 + 33*alu^2*aly + 33*alu^2*aly*rf + 12*alu^2*
         alv + 2388*alu^2*alv*rf + 984*alu^2*alv*rf^2 + 240*alu^3 + 888
         *alu^3*rf + 1639/8*alg*aly^2 - 1639/8*alg*aly^2*rc - 51*alg*
         alv*aly + 51*alg*alv*aly*rc - 51*alg*alv*aly*rf + 51*alg*alv*
         aly*rf*rc - 102*alg*alu*aly + 102*alg*alu*aly*rc + 13/8*alg^2*
         aly + 53/4*alg^2*aly*rc - 119/8*alg^2*aly*rc^2 + 30*z3*aly^3*
         rc + 528*z3*alv*aly^2*rf + 264*z3*alu*aly^2 + 264*z3*alu*aly^2
         *rf - 330*z3*alg*aly^2 + 330*z3*alg*aly^2*rc + 48*z3*alg*alv*
         aly - 48*z3*alg*alv*aly*rc + 48*z3*alg*alv*aly*rf - 48*z3*alg*
         alv*aly*rf*rc + 96*z3*alg*alu*aly - 96*z3*alg*alu*aly*rc - 18*
         z3*alg^2*aly*rc + 18*z3*alg^2*aly*rc^2 - 1801/8*ep*aly^3 + 41*
         ep*alv*aly^2 + 29*ep*alv*aly^2*rf + 76*ep*alu*aly^2 - 6*ep*alu
         *aly^2*rf + 149/4*ep*alg*aly^2 - 149/4*ep*alg*aly^2*rc - 4*ep*
         alg^2*aly + 4*ep*alg^2*aly*rc + 96*ep*z3*alv*aly^2*rf + 48*ep*
         z3*alu*aly^2 + 48*ep*z3*alu*aly^2*rf - 60*ep*z3*alg*aly^2 + 60
         *ep*z3*alg*aly^2*rc - 187/8*ep^2*aly^3 )
       );

(* dimension-3 operator anomalous dimension *)

gamma = {{ gamma11, gamma12, gamma13, gamma14},
	 { gamma21, gamma22, gammm23, gamma24},
	 { gamma31, gamma32, gammm33, gamma34},
	 {       0,       0,       0, gamma44}};


gamma11 = ( 
       
       + h * ( 11/2*aly + aly*ep - 3*alg + 3*alg*rc )

       + h^2 * (  - 253/16*aly^2 - 17/4*aly^2*ep - 1/4*aly^2*ep^2 + 2*
         aly^2*rc + 22*alg*aly + 4*alg*aly*ep - 22*alg*aly*rc - 4*alg*
         aly*rc*ep - 31/4*alg^2 + 5/3*alg^2*ep + 17/2*alg^2*rc - 5/3*
         alg^2*rc*ep - 3/4*alg^2*rc^2 )

       + h^3 * (  - 121/4*aly*alv^2*rf - 11/2*aly*alv^2*rf*ep - 121/4*
         aly*alv^2*rf^2 - 11/2*aly*alv^2*rf^2*ep - 121*aly*alu*alv*rf
          - 22*aly*alu*alv*rf*ep - 121/4*aly*alu^2 - 11/2*aly*alu^2*ep
          - 121/4*aly*alu^2*rf - 11/2*aly*alu^2*rf*ep + 12*aly^2*alv*rc
          + 4*aly^2*alv*rc*rf + 121*aly^2*alu + 44*aly^2*alu*ep + 4*
         aly^2*alu*ep^2 + 12*aly^2*alu*rc + 13387/128*aly^3 + 2119/64*
         aly^3*ep + 49/32*aly^3*ep^2 - 3/16*aly^3*ep^3 - 79*aly^3*rc + 
         33/2*aly^3*rc*z3 - 14*aly^3*rc*ep + 3*aly^3*rc*ep*z3 - 5247/16
         *alg*aly^2 + 33*alg*aly^2*z3 - 895/8*alg*aly^2*ep + 6*alg*
         aly^2*ep*z3 - 19/2*alg*aly^2*ep^2 + 5119/16*alg*aly^2*rc - 33*
         alg*aly^2*rc*z3 + 895/8*alg*aly^2*rc*ep - 6*alg*aly^2*rc*ep*z3
          + 19/2*alg*aly^2*rc*ep^2 + 8*alg*aly^2*rc^2 - 1243/32*alg^2*
         aly - 99*alg^2*aly*z3 - 861/16*alg^2*aly*ep - 18*alg^2*aly*ep*
         z3 - 17/2*alg^2*aly*ep^2 + 71/8*alg^2*aly*rc + 297/2*alg^2*aly
         *rc*z3 + 44*alg^2*aly*rc*ep + 27*alg^2*aly*rc*ep*z3 + 17/2*
         alg^2*aly*rc*ep^2 + 959/32*alg^2*aly*rc^2 - 99/2*alg^2*aly*
         rc^2*z3 + 157/16*alg^2*aly*rc^2*ep - 9*alg^2*aly*rc^2*ep*z3 + 
         641/12*alg^3 + 66*alg^3*z3 + 649/18*alg^3*ep + 12*alg^3*ep*z3
          + 35/27*alg^3*ep^2 - 2413/24*alg^3*rc - 428/9*alg^3*rc*ep - 
         35/27*alg^3*rc*ep^2 + 31*alg^3*rc^2 - 66*alg^3*rc^2*z3 + 23/2*
         alg^3*rc^2*ep - 12*alg^3*rc^2*ep*z3 + 129/8*alg^3*rc^3 )
	);

gamma12 = ( 
       
       + h * (  - 44*aly*sqrtaly - 8*aly*sqrtaly*ep )

       + h^2 * ( 88*aly*alv*sqrtaly*rf + 16*aly*alv*sqrtaly*rf*ep + 484
         *aly^2*sqrtaly + 176*aly^2*sqrtaly*ep + 16*aly^2*sqrtaly*ep^2
          - 88*alg*aly*sqrtaly - 16*alg*aly*sqrtaly*ep + 88*alg*aly*
         sqrtaly*rc + 16*alg*aly*sqrtaly*rc*ep )

       + h^3 * ( 704*aly*alv^2*sqrtaly*rf + 128*aly*alv^2*sqrtaly*rf*ep
          + 1760*aly*alv^2*sqrtaly*rf^2 + 1056*aly*alv^2*sqrtaly*rf^2*
         z3 + 320*aly*alv^2*sqrtaly*rf^2*ep + 192*aly*alv^2*sqrtaly*
         rf^2*ep*z3 + 5280*aly*alu*alv*sqrtaly*rf + 1056*aly*alu*alv*
         sqrtaly*rf*z3 + 960*aly*alu*alv*sqrtaly*rf*ep + 192*aly*alu*
         alv*sqrtaly*rf*ep*z3 + 704*aly*alu^2*sqrtaly + 128*aly*alu^2*
         sqrtaly*ep + 1760*aly*alu^2*sqrtaly*rf + 1056*aly*alu^2*
         sqrtaly*rf*z3 + 320*aly*alu^2*sqrtaly*rf*ep + 192*aly*alu^2*
         sqrtaly*rf*ep*z3 + 704*aly^2*alv*sqrtaly*rf + 128*aly^2*alv*
         sqrtaly*rf*ep - 384*aly^2*alv*sqrtaly*rc - 288*aly^2*alv*
         sqrtaly*rc*z3 - 5522*aly^2*alu*sqrtaly - 2104*aly^2*alu*
         sqrtaly*ep - 200*aly^2*alu*sqrtaly*ep^2 - 360*aly^2*alu*
         sqrtaly*rc - 96*aly^2*alu*sqrtaly*rc*z3 - 2541/8*aly^3*sqrtaly
          + 1111/4*aly^3*sqrtaly*ep + 265/2*aly^3*sqrtaly*ep^2 + 13*
         aly^3*sqrtaly*ep^3 + 440*aly^3*sqrtaly*rc - 528*aly^3*sqrtaly*
         rc*z3 + 80*aly^3*sqrtaly*rc*ep - 96*aly^3*sqrtaly*rc*ep*z3 + 
         1232*alg*aly*alv*sqrtaly*rf - 1584*alg*aly*alv*sqrtaly*rf*z3
          + 224*alg*aly*alv*sqrtaly*rf*ep - 288*alg*aly*alv*sqrtaly*rf*
         ep*z3 - 1232*alg*aly*alv*sqrtaly*rc*rf + 1584*alg*aly*alv*
         sqrtaly*rc*rf*z3 - 224*alg*aly*alv*sqrtaly*rc*rf*ep + 288*alg*
         aly*alv*sqrtaly*rc*rf*ep*z3 + 792*alg*aly*alu*sqrtaly - 1056*
         alg*aly*alu*sqrtaly*z3 + 144*alg*aly*alu*sqrtaly*ep - 192*alg*
         aly*alu*sqrtaly*ep*z3 - 792*alg*aly*alu*sqrtaly*rc + 1056*alg*
         aly*alu*sqrtaly*rc*z3 - 144*alg*aly*alu*sqrtaly*rc*ep + 192*
         alg*aly*alu*sqrtaly*rc*ep*z3 - 605*alg*aly^2*sqrtaly + 2904*
         alg*aly^2*sqrtaly*z3 - 220*alg*aly^2*sqrtaly*ep + 1056*alg*
         aly^2*sqrtaly*ep*z3 - 20*alg*aly^2*sqrtaly*ep^2 + 96*alg*aly^2
         *sqrtaly*ep^2*z3 + 605*alg*aly^2*sqrtaly*rc - 2904*alg*aly^2*
         sqrtaly*rc*z3 + 220*alg*aly^2*sqrtaly*rc*ep - 1056*alg*aly^2*
         sqrtaly*rc*ep*z3 + 20*alg*aly^2*sqrtaly*rc*ep^2 - 96*alg*aly^2
         *sqrtaly*rc*ep^2*z3 + 253/2*alg^2*aly*sqrtaly + 133*alg^2*aly*
         sqrtaly*ep + 20*alg^2*aly*sqrtaly*ep^2 - 847*alg^2*aly*sqrtaly
         *rc + 528*alg^2*aly*sqrtaly*rc*z3 - 264*alg^2*aly*sqrtaly*rc*
         ep + 96*alg^2*aly*sqrtaly*rc*ep*z3 - 20*alg^2*aly*sqrtaly*rc*
         ep^2 + 1441/2*alg^2*aly*sqrtaly*rc^2 - 528*alg^2*aly*sqrtaly*
         rc^2*z3 + 131*alg^2*aly*sqrtaly*rc^2*ep - 96*alg^2*aly*sqrtaly
         *rc^2*ep*z3 )
	);

gamma13 = ( 
       + h^2 * ( 88*aly*alu*sqrtaly + 16*aly*alu*sqrtaly*ep + 
         484*aly^2*sqrtaly + 176*aly^2*sqrtaly*ep + 16*aly^2*sqrtaly*
         ep^2 )

       + h^3 * ( 1056*aly*alv^2*sqrtaly*rf + 1056*aly*alv^2*sqrtaly*rf*
         z3 + 192*aly*alv^2*sqrtaly*rf*ep + 192*aly*alv^2*sqrtaly*rf*ep
         *z3 - 176*aly*alu*alv*sqrtaly + 528*aly*alu*alv*sqrtaly*z3 - 
         32*aly*alu*alv*sqrtaly*ep + 96*aly*alu*alv*sqrtaly*ep*z3 + 
         1936*aly*alu*alv*sqrtaly*rf + 2640*aly*alu*alv*sqrtaly*rf*z3
          + 352*aly*alu*alv*sqrtaly*rf*ep + 480*aly*alu*alv*sqrtaly*rf*
         ep*z3 + 1056*aly*alu^2*sqrtaly + 1056*aly*alu^2*sqrtaly*z3 + 
         192*aly*alu^2*sqrtaly*ep + 192*aly*alu^2*sqrtaly*ep*z3 - 2376*
         aly^2*alv*sqrtaly - 960*aly^2*alv*sqrtaly*ep - 96*aly^2*alv*
         sqrtaly*ep^2 - 256*aly^2*alv*sqrtaly*rc - 96*aly^2*alv*sqrtaly
         *rc*z3 - 4620*aly^2*alu*sqrtaly - 8712*aly^2*alu*sqrtaly*z3 - 
         1808*aly^2*alu*sqrtaly*ep - 3168*aly^2*alu*sqrtaly*ep*z3 - 176
         *aly^2*alu*sqrtaly*ep^2 - 288*aly^2*alu*sqrtaly*ep^2*z3 - 8833
         *aly^3*sqrtaly - 4422*aly^3*sqrtaly*ep - 732*aly^3*sqrtaly*
         ep^2 - 40*aly^3*sqrtaly*ep^3 + 792*alg*aly*alv*sqrtaly - 1056*
         alg*aly*alv*sqrtaly*z3 + 144*alg*aly*alv*sqrtaly*ep - 192*alg*
         aly*alv*sqrtaly*ep*z3 - 792*alg*aly*alv*sqrtaly*rc + 1056*alg*
         aly*alv*sqrtaly*rc*z3 - 144*alg*aly*alv*sqrtaly*rc*ep + 192*
         alg*aly*alv*sqrtaly*rc*ep*z3 + 1232*alg*aly*alu*sqrtaly - 1584
         *alg*aly*alu*sqrtaly*z3 + 224*alg*aly*alu*sqrtaly*ep - 288*alg
         *aly*alu*sqrtaly*ep*z3 - 1232*alg*aly*alu*sqrtaly*rc + 1584*
         alg*aly*alu*sqrtaly*rc*z3 - 224*alg*aly*alu*sqrtaly*rc*ep + 
         288*alg*aly*alu*sqrtaly*rc*ep*z3 - 242*alg*aly^2*sqrtaly + 
         2904*alg*aly^2*sqrtaly*z3 - 88*alg*aly^2*sqrtaly*ep + 1056*alg
         *aly^2*sqrtaly*ep*z3 - 8*alg*aly^2*sqrtaly*ep^2 + 96*alg*aly^2
         *sqrtaly*ep^2*z3 + 242*alg*aly^2*sqrtaly*rc - 2904*alg*aly^2*
         sqrtaly*rc*z3 + 88*alg*aly^2*sqrtaly*rc*ep - 1056*alg*aly^2*
         sqrtaly*rc*ep*z3 + 8*alg*aly^2*sqrtaly*rc*ep^2 - 96*alg*aly^2*
         sqrtaly*rc*ep^2*z3 + 2904*alg^2*aly*sqrtaly + 1056*alg^2*aly*
         sqrtaly*ep + 96*alg^2*aly*sqrtaly*ep^2 - 2904*alg^2*aly*
         sqrtaly*rc - 1056*alg^2*aly*sqrtaly*rc*ep - 96*alg^2*aly*
         sqrtaly*rc*ep^2 )
	
	);

gamma21 = ( 

       + h^2 * (  - 11/2*aly*sqrtaly - aly*sqrtaly*ep - 11/2*
         aly*sqrtaly*rf - aly*sqrtaly*rf*ep )

       + h^3 * ( 99/2*aly*alv*sqrtaly*rf + 9*aly*alv*sqrtaly*rf*ep + 55/
         2*aly*alv*sqrtaly*rf^2 + 5*aly*alv*sqrtaly*rf^2*ep + 11*aly*
         alu*sqrtaly + 2*aly*alu*sqrtaly*ep + 66*aly*alu*sqrtaly*rf + 
         12*aly*alu*sqrtaly*rf*ep + 231/8*aly^2*sqrtaly + 8*aly^2*
         sqrtaly*ep + 1/2*aly^2*sqrtaly*ep^2 + 55/4*aly^2*sqrtaly*rf + 
         5/2*aly^2*sqrtaly*rf*ep + 9/2*aly^2*sqrtaly*rc + 11/4*alg*aly*
         sqrtaly + 1/2*alg*aly*sqrtaly*ep + 11/4*alg*aly*sqrtaly*rf + 1/
         2*alg*aly*sqrtaly*rf*ep - 11/4*alg*aly*sqrtaly*rc - 1/2*alg*
         aly*sqrtaly*rc*ep - 11/4*alg*aly*sqrtaly*rc*rf - 1/2*alg*aly*
         sqrtaly*rc*rf*ep )

	);


gamma22 = ( 

       + h * ( 12*alv*rf + 8*alu + 3*aly )

       + h^2 * (  - 18*alv^2*rf - 114*alv^2*rf^2 - 248*alu*alv*rf - 26*
         alu^2 - 122*alu^2*rf - 24*aly*alv*rf - 16*aly*alu - 99/4*aly^2
          - 9/2*aly^2*ep + 15/2*alg*aly - 15/2*alg*aly*rc )

       + h^3 * (  - 54*alv^3*rf + 630*alv^3*rf^2 + 192*alv^3*rf^2*z3 + 
         1932*alv^3*rf^3 + 1344*alv^3*rf^3*z3 - 140*alu*alv^2*rf + 7000
         *alu*alv^2*rf^2 + 4608*alu*alv^2*rf^2*z3 + 2390*alu^2*alv*rf
          + 1152*alu^2*alv*rf*z3 + 5022*alu^2*alv*rf^2 + 4608*alu^2*alv
         *rf^2*z3 + 108*alu^3 + 2376*alu^3*rf + 1152*alu^3*rf*z3 + 51/2
         *aly*alv^2*rf + 435/2*aly*alv^2*rf^2 + 454*aly*alu*alv*rf + 83/
         2*aly*alu^2 + 467/2*aly*alu^2*rf + 2667/2*aly^2*alv*rf + 528*
         aly^2*alv*rf*z3 + 249*aly^2*alv*rf*ep + 96*aly^2*alv*rf*ep*z3
          + 1371/2*aly^2*alu + 129*aly^2*alu*ep + 781/2*aly^2*alu*rf + 
         924*aly^2*alu*rf*z3 + 71*aly^2*alu*rf*ep + 168*aly^2*alu*rf*ep
         *z3 - 43593/64*aly^3 - 4539/16*aly^3*ep - 465/16*aly^3*ep^2 - 
         76*aly^3*rc + 33*aly^3*rc*z3 - 153*alg*aly*alv*rf + 144*alg*
         aly*alv*rf*z3 + 153*alg*aly*alv*rc*rf - 144*alg*aly*alv*rc*rf*
         z3 - 102*alg*aly*alu + 96*alg*aly*alu*z3 + 102*alg*aly*alu*rc
          - 96*alg*aly*alu*rc*z3 + 3333/16*alg*aly^2 - 363*alg*aly^2*z3
          + 303/8*alg*aly^2*ep - 66*alg*aly^2*ep*z3 - 3333/16*alg*aly^2
         *rc + 363*alg*aly^2*rc*z3 - 303/8*alg*aly^2*rc*ep + 66*alg*
         aly^2*rc*ep*z3 + 39/16*alg^2*aly - 6*alg^2*aly*ep + 159/8*
         alg^2*aly*rc - 27*alg^2*aly*rc*z3 + 6*alg^2*aly*rc*ep - 357/16
         *alg^2*aly*rc^2 + 27*alg^2*aly*rc^2*z3 )

	);

gamma23 = ( 

       + h * ( 8*alv + 12*alu )

       + h^2 * (  - 112*alv^2*rf - 24*alu*alv - 216*alu*alv*rf - 96*
         alu^2 - 16*aly*alv - 24*aly*alu + 22*aly^2 + 4*aly^2*ep )

       + h^3 * ( 376*alv^3*rf + 2072*alv^3*rf^2 + 1536*alv^3*rf^2*z3 + 
         3076*alu*alv^2*rf + 576*alu*alv^2*rf*z3 + 4932*alu*alv^2*rf^2
          + 4032*alu*alv^2*rf^2*z3 + 248*alu^2*alv + 7208*alu^2*alv*rf
          + 3456*alu^2*alv*rf*z3 + 772*alu^3 + 384*alu^3*z3 + 1700*
         alu^3*rf + 1536*alu^3*rf*z3 + 224*aly*alv^2*rf + 48*aly*alu*
         alv + 432*aly*alu*alv*rf + 192*aly*alu^2 + 383*aly^2*alv + 132
         *aly^2*alv*z3 + 74*aly^2*alv*ep + 24*aly^2*alv*ep*z3 + 88*
         aly^2*alv*rf + 1056*aly^2*alv*rf*z3 + 16*aly^2*alv*rf*ep + 192
         *aly^2*alv*rf*ep*z3 + 1457/2*aly^2*alu + 792*aly^2*alu*z3 + 
         139*aly^2*alu*ep + 144*aly^2*alu*ep*z3 - 1155*aly^3 - 726*
         aly^3*z3 - 452*aly^3*ep - 264*aly^3*ep*z3 - 44*aly^3*ep^2 - 24
         *aly^3*ep^2*z3 - 102*alg*aly*alv + 96*alg*aly*alv*z3 + 102*alg
         *aly*alv*rc - 96*alg*aly*alv*rc*z3 - 153*alg*aly*alu + 144*alg
         *aly*alu*z3 + 153*alg*aly*alu*rc - 144*alg*aly*alu*rc*z3 + 308
         *alg*aly^2 - 396*alg*aly^2*z3 + 56*alg*aly^2*ep - 72*alg*aly^2
         *ep*z3 - 308*alg*aly^2*rc + 396*alg*aly^2*rc*z3 - 56*alg*aly^2
         *rc*ep + 72*alg*aly^2*rc*ep*z3 )

	);

gamma31 = ( 

       + h^2 * (  - 11*aly*sqrtaly*rf - 2*aly*sqrtaly*rf*ep )

       + h^3 * ( 11*aly*alv*sqrtaly*rf + 2*aly*alv*sqrtaly*rf*ep + 66*
         aly*alv*sqrtaly*rf^2 + 12*aly*alv*sqrtaly*rf^2*ep + 99/2*aly*
         alu*sqrtaly*rf + 9*aly*alu*sqrtaly*rf*ep + 55/2*aly*alu*
         sqrtaly*rf^2 + 5*aly*alu*sqrtaly*rf^2*ep + 55/2*aly^2*sqrtaly*
         rf + 5*aly^2*sqrtaly*rf*ep + 3*aly^2*sqrtaly*rc + 2*aly^2*
         sqrtaly*rc*rf + 11/2*alg*aly*sqrtaly*rf + alg*aly*sqrtaly*rf*
         ep - 11/2*alg*aly*sqrtaly*rc*rf - alg*aly*sqrtaly*rc*rf*ep )

	);

gamma32 = ( 

       + h * ( 12*alu*rf )

       + h^2 * (  - 24*alu*alv*rf - 216*alu*alv*rf^2 - 112*alu^2*rf - 
         24*aly*alu*rf + 22*aly^2*rf + 4*aly^2*rf*ep )

       + h^3 * (  - 48*alu*alv^2*rf + 852*alu*alv^2*rf^2 + 576*alu*
         alv^2*rf^2*z3 + 4644*alu*alv^2*rf^3 + 4032*alu*alv^2*rf^3*z3
          - 128*alu^2*alv*rf + 5776*alu^2*alv*rf^2 + 4608*alu^2*alv*
         rf^2*z3 + 564*alu^3*rf + 384*alu^3*rf*z3 + 1748*alu^3*rf^2 + 
         1536*alu^3*rf^2*z3 + 48*aly*alu*alv*rf + 432*aly*alu*alv*rf^2
          + 224*aly*alu^2*rf + 176*aly^2*alv*rf + 32*aly^2*alv*rf*ep + 
         308*aly^2*alv*rf^2 + 924*aly^2*alv*rf^2*z3 + 56*aly^2*alv*rf^2
         *ep + 168*aly^2*alv*rf^2*ep*z3 + 2513/2*aly^2*alu*rf + 264*
         aly^2*alu*rf*z3 + 235*aly^2*alu*rf*ep + 48*aly^2*alu*rf*ep*z3
          + 176*aly^3*rf + 32*aly^3*rf*ep - 56*aly^3*rc - 24*aly^3*rc*
         z3 - 153*alg*aly*alu*rf + 144*alg*aly*alu*rf*z3 + 153*alg*aly*
         alu*rc*rf - 144*alg*aly*alu*rc*rf*z3 + 308*alg*aly^2*rf - 396*
         alg*aly^2*rf*z3 + 56*alg*aly^2*rf*ep - 72*alg*aly^2*rf*ep*z3
          - 308*alg*aly^2*rc*rf + 396*alg*aly^2*rc*rf*z3 - 56*alg*aly^2
         *rc*rf*ep + 72*alg*aly^2*rc*rf*ep*z3 )

	);

gamma33 = ( 
 
       + h * ( 4*alv + 16*alv*rf + 8*alu + 3*aly )

       + h^2 * (  - 74*alv^2*rf - 170*alv^2*rf^2 - 248*alu*alv*rf - 18*
         alu^2 - 114*alu^2*rf - 8*aly*alv - 32*aly*alv*rf - 16*aly*alu
          - 99/4*aly^2 - 9/2*aly^2*ep + 15/2*alg*aly - 15/2*alg*aly*rc
          )

       + h^3 * ( 134*alv^3*rf + 1854*alv^3*rf^2 + 960*alv^3*rf^2*z3 + 
         2968*alv^3*rf^3 + 2112*alv^3*rf^3*z3 + 900*alu*alv^2*rf + 8520
         *alu*alv^2*rf^2 + 4608*alu*alv^2*rf^2*z3 + 12*alu^2*alv + 3646
         *alu^2*alv*rf + 576*alu^2*alv*rf*z3 + 5562*alu^2*alv*rf^2 + 
         4032*alu^2*alv*rf^2*z3 + 236*alu^3 + 2408*alu^3*rf + 1152*
         alu^3*rf*z3 + 275/2*aly*alv^2*rf + 659/2*aly*alv^2*rf^2 + 454*
         aly*alu*alv*rf + 51/2*aly*alu^2 + 435/2*aly*alu^2*rf + 427/2*
         aly^2*alv + 41*aly^2*alv*ep + 1107*aly^2*alv*rf + 792*aly^2*
         alv*rf*z3 + 210*aly^2*alv*rf*ep + 144*aly^2*alv*rf*ep*z3 + 843/
         2*aly^2*alu + 264*aly^2*alu*z3 + 81*aly^2*alu*ep + 48*aly^2*
         alu*ep*z3 + 253/2*aly^2*alu*rf + 1188*aly^2*alu*rf*z3 + 23*
         aly^2*alu*rf*ep + 216*aly^2*alu*rf*ep*z3 - 31977/64*aly^3 - 
         3483/16*aly^3*ep - 369/16*aly^3*ep^2 - 70*aly^3*rc + 33*aly^3*
         rc*z3 - 51*alg*aly*alv + 48*alg*aly*alv*z3 - 204*alg*aly*alv*
         rf + 192*alg*aly*alv*rf*z3 + 51*alg*aly*alv*rc - 48*alg*aly*
         alv*rc*z3 + 204*alg*aly*alv*rc*rf - 192*alg*aly*alv*rc*rf*z3
          - 102*alg*aly*alu + 96*alg*aly*alu*z3 + 102*alg*aly*alu*rc - 
         96*alg*aly*alu*rc*z3 + 3333/16*alg*aly^2 - 363*alg*aly^2*z3 + 
         303/8*alg*aly^2*ep - 66*alg*aly^2*ep*z3 - 3333/16*alg*aly^2*rc
          + 363*alg*aly^2*rc*z3 - 303/8*alg*aly^2*rc*ep + 66*alg*aly^2*
         rc*ep*z3 + 39/16*alg^2*aly - 6*alg^2*aly*ep + 159/8*alg^2*aly*
         rc - 27*alg^2*aly*rc*z3 + 6*alg^2*aly*rc*ep - 357/16*alg^2*aly
         *rc^2 + 27*alg^2*aly*rc^2*z3 )

	);

gamma14  = sqrtaly*( 

       + h * (  - 4 )

       + h^2 * ( 33*aly - 10*alg + 10*alg*rc + 6*ep*aly )

       + h^3 * (  - 2013/16*aly^2 + 8*aly^2*rc - 110*alv*aly*rf - 55*
         alu*aly - 55*alu*aly*rf - 55/4*alg*aly + 55/4*alg*aly*rc - 13/
         4*alg^2 - 53/2*alg^2*rc + 119/4*alg^2*rc^2 - 12*z3*aly^2*rc + 
         132*z3*alg*aly - 132*z3*alg*aly*rc + 36*z3*alg^2*rc - 36*z3*
         alg^2*rc^2 - 119/4*ep*aly^2 - 20*ep*alv*aly*rf - 10*ep*alu*aly
          - 10*ep*alu*aly*rf - 5/2*ep*alg*aly + 5/2*ep*alg*aly*rc + 8*
         ep*alg^2 - 8*ep*alg^2*rc + 24*ep*z3*alg*aly - 24*ep*z3*alg*aly
         *rc - 5/4*ep^2*aly^2 )

	);

gamma24  = ( 
       
       + h^2 * (  - 4*alv*rf - 2*alu - 2*alu*rf )

       + h^3 * (  - 55/4*aly^2 - 55/4*aly^2*rf + 15*alv*aly*rf + 4*
         alv^2*rf + 16*alv^2*rf^2 + 15/2*alu*aly + 15/2*alu*aly*rf + 28
         *alu*alv*rf + 12*alu*alv*rf^2 + 4*alu^2 + 16*alu^2*rf - 5/2*ep
         *aly^2 - 5/2*ep*aly^2*rf )

         );

gamma34  = ( 

       + h^2 * (  - 2*alv*rf - 2*alv*rf^2 - 4*alu*rf )

       + h^3 * (  - 55/2*aly^2*rf + 15/2*alv*aly*rf + 15/2*alv*aly*rf^2
          + 2*alv^2*rf + 10*alv^2*rf^2 + 8*alv^2*rf^3 + 15*alu*aly*rf
          + 8*alu*alv*rf + 32*alu*alv*rf^2 + 14*alu^2*rf + 6*alu^2*rf^2
          - 5*ep*aly^2*rf )

         );

gamma44  = ( 

       + h * ( aly )

       + h^2 * (  - 33/4*aly^2 + 2*alv^2*rf + 2*alv^2*rf^2 + 8*alu*alv*
         rf + 2*alu^2 + 2*alu^2*rf + 5/2*alg*aly - 5/2*alg*aly*rc - 3/2
         *ep*aly^2 )

       + h^3 * ( 2013/64*aly^3 - 2*aly^3*rc + 55*alv*aly^2*rf - 15/2*
         alv^2*aly*rf - 15/2*alv^2*aly*rf^2 - 2*alv^3*rf - 10*alv^3*
         rf^2 - 8*alv^3*rf^3 + 55/2*alu*aly^2 + 55/2*alu*aly^2*rf - 30*
         alu*alv*aly*rf - 12*alu*alv^2*rf - 48*alu*alv^2*rf^2 - 15/2*
         alu^2*aly - 15/2*alu^2*aly*rf - 42*alu^2*alv*rf - 18*alu^2*alv
         *rf^2 - 4*alu^3 - 16*alu^3*rf + 55/16*alg*aly^2 - 55/16*alg*
         aly^2*rc + 13/16*alg^2*aly + 53/8*alg^2*aly*rc - 119/16*alg^2*
         aly*rc^2 + 3*z3*aly^3*rc - 33*z3*alg*aly^2 + 33*z3*alg*aly^2*
         rc - 9*z3*alg^2*aly*rc + 9*z3*alg^2*aly*rc^2 + 119/16*ep*aly^3
          + 10*ep*alv*aly^2*rf + 5*ep*alu*aly^2 + 5*ep*alu*aly^2*rf + 5/
         8*ep*alg*aly^2 - 5/8*ep*alg*aly^2*rc - 2*ep*alg^2*aly + 2*ep*
         alg^2*aly*rc - 6*ep*z3*alg*aly^2 + 6*ep*z3*alg*aly^2*rc + 5/16
         *ep^2*aly^3 )
      
       );

